The Four-Point Correlator of Planar sYM at Twelve Loops

We determine the 4-point correlation function and amplitude in planar, maximally supersymmetric Yang-Mills theory to 12 loops. We find that the recently-introduced 'double-triangle' rule in fact implies the previously described square and pentagon rules; and when applied to 12 loops, it fully determines the 11-loop correlator and fixes all but 3 of the (22,024,902) 12-loop coefficients; these remaining coefficients can be subsequently fixed using the '(single-)triangle' rule. Not only do we confirm the Catalan conjecture for anti-prism graphs, but we discover evidence for a greatly generalized Catalan conjecture for the coefficients of all polygon-framed fishnet graphs. We provide all contributions through 12 loops as ancillary files to this work.

==> anc/correlation_function_tools_walkthrough.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    468964,      10003]
NotebookOptionsPosition[    461818,       9877]
NotebookOutlinePosition[    462558,       9900]
CellTagsIndexPosition[    462515,       9897]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Demonstration notebook for:",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\n    \[OpenCurlyDoubleQuote]The Four-Point Correlator of Planar \
sYM at Twelve Loops\[CloseCurlyDoubleQuote]\n        by Jacob L. Bourjaily, \
Song He, Canxin Shi, and ",
  FontSize->18],
 StyleBox["Yichao",
  ShowAutoSpellCheck->False,
  AutoStyleOptions->{"MisspelledWordStyle"->None},
  FontSize->18],
 StyleBox[" Tang\n             [arXiv:2503.nnnnn].",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777388930572353*^9, 3.777388995324181*^9}, {
   3.783298190216969*^9, 3.783298193661957*^9}, 3.783298229414597*^9, {
   3.831287874657819*^9, 3.831287874842313*^9}, {3.847277092027956*^9, 
   3.8472771183377447`*^9}, {3.847277349815187*^9, 3.847277351845467*^9}, {
   3.888241413451066*^9, 3.888241426999673*^9}, {3.892035316765321*^9, 
   3.892035317318022*^9}, {3.9509430085329123`*^9, 3.95094303606133*^9}, 
   3.950944624604372*^9},ExpressionUUID->"a53ca041-1425-4e84-be76-\
f0d6e77a01b6"],

Cell[TextData[{
 StyleBox["This notebook ",
  FontSize->18],
 StyleBox["demonstrates",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox[" and (lightly) documents how all contributions to the planar \
4-point amplitude and correlation function in planar, maximally \
supersymmetric Yang-Mills theory (sYM) are encoded, accessed, and analyzed \
using the tools provided in the associated Mathematica package \
\[OpenCurlyDoubleQuote]correlator_tools.m\[CloseCurlyDoubleQuote]",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777388999895351*^9, 3.77738911488581*^9}, {
   3.777389601311026*^9, 3.7773896304124393`*^9}, {3.777400251265772*^9, 
   3.777400251597776*^9}, {3.7832981709911757`*^9, 3.7832981976401873`*^9}, {
   3.8312878726927357`*^9, 3.8312878823546667`*^9}, {3.8472771272845497`*^9, 
   3.8472772521282997`*^9}, {3.8472773680906687`*^9, 3.847277382299172*^9}, 
   3.8472820537515697`*^9, {3.88824143848314*^9, 3.888241518689335*^9}, {
   3.888244297206019*^9, 3.888244298575382*^9}, {3.9509430407778807`*^9, 
   3.950943116175947*^9}},ExpressionUUID->"b27c656a-12f0-4a0f-bb2e-\
cfd347c0ed38"],

Cell[CellGroupData[{

Cell["Calling the Codebase and Importing 12-Loop Data", "Section",
 CellChangeTimes->{{3.949944818000321*^9, 
  3.949944844396328*^9}},ExpressionUUID->"6e57557e-d2d5-4018-9dd6-\
0d0b8a903f9e"],

Cell["\<\
When the package is loaded, it will determine if all local data files (for \
non-vanishing contributions) are present; 
if they are not complete, it will pull this data from an internet repository 
(https://huggingface.co/datasets/shicanxin/correlator_12loops/tree/main/ ). 

The 12-loop data files are too large (about ~400MB uncompressed) for the \
arXiv submission, 
but are hosted in 12 parts on a webserver; these files will be downloaded on \
the first initialization of the package. \
\>", "Text",
 CellChangeTimes->{{3.949945352315344*^9, 3.949945403066141*^9}, 
   3.950942930263093*^9, {3.950943136194358*^9, 3.950943186135593*^9}, {
   3.950943321619049*^9, 3.95094337229042*^9}, 3.9509446438107977`*^9, {
   3.951383069113558*^9, 3.95138307310397*^9}, {3.951383460805099*^9, 
   3.9513834971126547`*^9}, {3.9513928749046507`*^9, 3.951392882864983*^9}},
 FontSize->18,
 FontWeight->"Regular",ExpressionUUID->"2c89736a-8f17-4799-96ff-9fcc941e4ca0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "correlator_tools.m"}]}], "Code",
 CellChangeTimes->{{3.9499448475004797`*^9, 3.949944870408606*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"25077316-8aa4-4ffd-9010-ba76da87189c"],

Cell[TextData[{
 StyleBox["Note:",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" only non-vanishing contributions have been included directly. ",
  FontSize->18],
 StyleBox["Complete",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox[" information about ",
  FontSize->18],
 StyleBox["f",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["-graphs (including those with vanishing coefficients) can be \
downloaded by executing ",
  FontSize->18],
 StyleBox["importCompletePlanarData",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[".\n\nBut please be aware, these files are large: for example, at \
12 loops, the complete data-file is about 3.5GB. \n\nOnce these files are \
added to the \[OpenCurlyDoubleQuote]local_data\[CloseCurlyDoubleQuote] \
subdirectory, the package will work with them identically as documented \
below. The complete graph data can then be read-in via \
\[OpenCurlyDoubleQuote]planarGraphData\[CloseCurlyDoubleQuote] exactly the \
way the documentation works for the function \
\[OpenCurlyDoubleQuote]correlatorGraphStrings\[CloseCurlyDoubleQuote].",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.950943158483655*^9, 3.9509431707315083`*^9}, {
  3.950943374736619*^9, 3.950943511285631*^9}, {3.950944647759879*^9, 
  3.9509447375644817`*^9}, {3.951383138245668*^9, 3.951383159997645*^9}, {
  3.951383312458831*^9, 3.9513833450541363`*^9}, {3.951383534405116*^9, 
  3.951383549334116*^9}, {3.951392767787767*^9, 
  3.951392772535514*^9}},ExpressionUUID->"92fbc3c9-4817-46c5-b489-\
199099537527"],

Cell[CellGroupData[{

Cell[TextData[{
 "Importing ",
 StyleBox["complete",
  FontSlant->"Italic"],
 " planar data"
}], "Subsubsection",
 CellChangeTimes->{{3.9513928948038588`*^9, 
  3.951392900397276*^9}},ExpressionUUID->"85a09f0b-a2bb-4225-ac41-\
f655cb9489e7"],

Cell[TextData[{
 "The following command will pull (and store locally) all \
\[OpenCurlyDoubleQuote]planar graph data\[CloseCurlyDoubleQuote] strings \
through 12 loops. \n",
 StyleBox["Warning:",
  FontWeight->"Bold"],
 " this may take a while"
}], "Text",
 CellChangeTimes->{{3.951392977198341*^9, 3.951393006046845*^9}},
 FontSize->18,
 FontWeight->"Regular",ExpressionUUID->"6b79031e-05a6-46a6-afa2-0eeac0174243"],

Cell[BoxData[
 RowBox[{"(*", "importCompletePlanarData", "*)"}]], "Input",
 CellChangeTimes->{{3.9513928913568087`*^9, 3.951392891730126*^9}, 
   3.951393017710052*^9},ExpressionUUID->"6c7f67e8-2681-4b5e-918f-\
304b82ab16d9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example Usage and Parsing Stored Data", "Section",
 CellChangeTimes->{{3.949944899249886*^9, 
  3.9499449070829363`*^9}},ExpressionUUID->"ed47c668-d055-4dcd-85c2-\
0243186687f3"],

Cell[CellGroupData[{

Cell["\<\
Accessing Raw Contributions to Correlation Function and Amplitude\
\>", "Subsection",
 CellChangeTimes->{{3.9499449190643167`*^9, 
  3.949944938040324*^9}},ExpressionUUID->"1ccd04d8-2110-4da0-b594-\
ff1b8dbaec60"],

Cell[TextData[{
 "All contributions are encoded somewhat idiosyncratically as line-separated \
strings. \nEach line represents information about all ",
 StyleBox["f",
  FontSlant->"Italic"],
 "-graphs associated with a given plane-embedded denominator graph. \n\nSo, \
for example, at 6-loops, there are 24 (graphically inequivalent) planar graph \
denominators (",
 StyleBox["which admit numerators with non-vanishing coefficients",
  FontSlant->"Italic"],
 "). "
}], "Text",
 CellChangeTimes->{{3.950943523840479*^9, 3.9509436343870573`*^9}},
 FontSize->18,
 FontWeight->"Regular",ExpressionUUID->"f0407793-4bce-4862-a8f8-65398d8c7099"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"egLoop", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"encodedContributionStrings", "=", 
   RowBox[{"correlatorGraphStrings", "[", "egLoop", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9499449140289173`*^9, 3.9499449155527363`*^9}, {
  3.9499449466543703`*^9, 3.949944946823455*^9}, {3.9499450342283792`*^9, 
  3.949945118566462*^9}, {3.9499451591777887`*^9, 3.9499451596918373`*^9}, {
  3.950943595160406*^9, 3.950943596289131*^9}, {3.95094363835809*^9, 
  3.950943638500359*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"5489e3bd-2f37-41bd-b836-d3bcb7fc7c9f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"bced,adfc,abge,ahfb,acgi,bdhj,cjie,dijf,egjh,fhig|b| \"\>"},
    {"\<\"cgeji,dijfh,aidg,bhci,agfj,bjeh,ache,bfgd,abdc,aefb|a|a,b\"\>"},
    {"\<\"fgjhi,dihje,degf,bcfi,bjgc,adcg,afce,ajbi,ahbd,aebh|a|a,b\"\>"},
    {"\<\"cefji,dhgij,aige,bjfh,acgf,aehd,bhec,bdfg,ajbc,adbi|a|a,b\"\>"},
    {"\<\"bfgcj,ajdhf,agidj,bjcih,fhig,abeg,afec,bdie,cehd,acdb|a|ab,d,c\"\>"},
    {"\<\"dhegi,cgehj,bjfig,aifjh,ahbg,cjdi,aebc,adbe,acfd,bdfc|A|ac,b,d\"\>"},
    {"\<\"cegijh,dfhjig,afde,becf,acdg,bdch,aebi,ajbf,agbj,aibh|A|a,bb\"\>"},
    {"\<\"deigfh,cjdhf,bgiej,ahbj,ajci,agbh,aicf,afbd,aecg,bced|A|a,bc\"\>"},
    {"\<\"chgei,dghfj,aidjf,bjcie,agdi,bhcj,ahbe,afbg,aedc,bfcd|A|ab,d,c\"\>"},
    {"\<\"cgedi,cjdhf,aijbg,ahbji,agfh,bheg,acfe,bdef,adjc,bcid|A|ac,b,d\"\>"},
    {"\<\"chefi,djifg,aijdh,bghcj,ahgf,aegb,bfed,acde,abjc,bdci|A|ab,d,c\"\>"},
    {"\<\"cefdji,cijdhg,aibge,afhbj,acgf,aehd,bhec,bdfg,ajbc,adbi|A|ac,bb,d\"\
\>"},
    {"\<\"bhicj,ajfdh,aiefj,bfegh,cigdf,bjced,deih,abdg,agec,acfb|A|abc,f,e,d\
\"\>"},
    {"\<\"bfhicg,agdjf,aiedg,bgcej,cihjd,abjh,acdb,afei,ahec,bdef|A|ab,de,c\"\
\>"},
    {"\<\"cdfhjige,cegijhfd,aebd,acbf,agbc,adbh,aibe,afbj,ajbg,ahbi|a|a,bbbb\"\
\>"},
    {"\<\"bdeci,aifgd,aehfi,abgje,adjhc,bichg,bfhjd,cejgf,acfb,dghe|aA|abcd,f,\
e,g,h;abde,f,c,h,g\"\>"},
    {"\<\"cgejdh,cidjeg,ahfibg,ajbifh,agbj,chdi,acbe,adfc,bcfd,aebd|a|ac,bb,\
dd\"\>"},
    {"\<\"ceifdg,chdfje,aghbe,afbhg,acbji,aijbd,adhc,bcgd,aejf,bfie|a|ace,bb,\
d,f\"\>"},
    {"\<\"bhcjdi,aifeh,ahegj,ajgfi,bfgch,bidge,cefdj,abec,adfb,acgd|a|abc,ef,\
g,d\"\>"},
    {"\<\"cgdjfei,ciefjdh,aibhg,aghbj,afbi,ajbe,achd,bdgc,aebc,adbf|a|ac,bbb,\
d\"\>"},
    {"\<\"bfgcih,ahejdf,agdjei,bjcgf,bhicj,abdg,afdc,aieb,aceh,becd|a|ab,de,\
cc\"\>"},
    {"\<\"cfhgdji,cedghf,aiebf,agbej,bcijd,acbh,ahbd,afbg,ajec,adei|a|ac,bbe,\
d\"\>"},
    {"\<\"bicehj,ajdfgi,aigfe,bjhef,acfdh,bdecg,bfci,aedj,abgc,ahdb|a|ab,df,\
ce\"\>"},
    {"\<\"cfhgei,deghfj,aidjf,bjcie,agbdi,acjbh,ahbe,afbg,aedc,bfcd|aa|abe,bd,\
c,f;acd,bb,e,f\"\>"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.9499451140494823`*^9, 3.949945118860079*^9}, {
   3.9499451525731707`*^9, 3.949945159813593*^9}, {3.950943593698914*^9, 
   3.950943596588332*^9}, 3.95094363942934*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"54953970-f199-45af-be92-4adab9130ab0"]
}, Open  ]],

Cell["\<\
Each string consists of three parts separated by \[OpenCurlyDoubleQuote]|\
\[CloseCurlyDoubleQuote]\[LongDash]of the form 
\[OpenCurlyDoubleQuote](dial data for the denominator graph)|(encoded \
coefficients for each numerator)|(a list of encoded numerators encoding)\
\[CloseCurlyDoubleQuote]. \
\>", "Text",
 CellChangeTimes->{{3.950943523840479*^9, 3.950943719827886*^9}},
 FontSize->18,
 FontWeight->"Regular",ExpressionUUID->"4ba61dab-4d1b-47d3-af66-5e0ebcf8df43"],

Cell[CellGroupData[{

Cell["Dial data:", "Subsubsection",
 CellChangeTimes->{{3.950943723281756*^9, 
  3.9509437248895082`*^9}},ExpressionUUID->"4c0f85ef-2647-45e8-b13d-\
bf13a39548bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"egGraphString", "=", 
  RowBox[{"First", "[", 
   RowBox[{"correlatorGraphStrings", "[", "6", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.950943749027464*^9, 3.9509437535592747`*^9}, 
   3.950943984278431*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"fd4d2284-7630-47a0-9d66-3100af9fbe81"],

Cell[BoxData["\<\"bced,adfc,abge,ahfb,acgi,bdhj,cjie,dijf,egjh,fhig|b| \
\"\>"], "Output",
 CellChangeTimes->{3.950943984553046*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"42fb783f-2445-4a37-9aa5-b39886891057"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"graphDials", "[", "egGraphString", "]"}], "\[IndentingNewLine]", 
 RowBox[{"showContributions", "[", "egGraphString", "]"}]}], "Input",
 CellChangeTimes->{{3.9509437341519327`*^9, 3.950943759523384*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e75e4139-1956-4add-8840-05adc8284716"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>", ",", "\<\"e\"\>", 
     ",", "\<\"d\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>", ",", "\<\"f\"\>", 
     ",", "\<\"c\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>", ",", "\<\"g\"\>", 
     ",", "\<\"e\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>", ",", "\<\"f\"\>", 
     ",", "\<\"b\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>", ",", "\<\"g\"\>", 
     ",", "\<\"i\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>", ",", "\<\"h\"\>", 
     ",", "\<\"j\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"c\"\>", ",", "\<\"j\"\>", ",", "\<\"i\"\>", 
     ",", "\<\"e\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"d\"\>", ",", "\<\"i\"\>", ",", "\<\"j\"\>", 
     ",", "\<\"f\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>", ",", "\<\"j\"\>", 
     ",", "\<\"h\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>", ",", "\<\"i\"\>", 
     ",", "\<\"g\"\>"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.950943739451378*^9, 3.950943759809658*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"063ea5e4-bc1e-4cd3-b5f5-62376750c04b"],

Cell[BoxData[
 RowBox[{"{", 
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{"a", "b", "c", "e", "d", "f", "g", "h", "i", "j"}, {
       Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 5}, {2, 6}, {2, 3}, {3, 
        7}, {3, 4}, {5, 8}, {5, 6}, {4, 7}, {4, 9}, {6, 8}, {6, 10}, {7, 
        10}, {7, 9}, {8, 9}, {8, 10}, {9, 10}}}, {
       GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
        VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
         0.28121515286652027`, 0.387062364670656}, {-0.281213485290072, 
         0.38706052490640164`}, {-0.9510565162951536, 0.3090169943749472}, {
         0.9510565162951535, 0.3090169943749475}, {
         0.45501443124152485`, -0.14784107772291555`}, {-0.4550136125914366, \
-0.14784153766397928`}, {
         0.5877852522924731, -0.8090169943749473}, {-0.587785252292473, \
-0.8090169943749476}, {2.0466252206863267`*^-7, -0.4784291510341974}}, 
        VertexLabels -> {Automatic}}]]}, 
     TagBox[GraphicsGroupBox[{
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
         ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGAQAWImKObqmudjWblqDwMYfLC//kjneu7/i/Zi5YWWC4/e
sEeXj/624Eba/4v737xiapqJRZ4h1EWYL//dfu+X+ubvj13GkP8fApa3D4TK
o9uHbj66PCH9an8ibn6Ru2v/Y/HLGyVvDu1HNw/dfejyLZohWR/l7u4XerVg
SwVQP7p6QvKxUaUsyucf7V/5Zfrs8scv96O7F9196PJxEP32y6H60dUTkmdg
EJiqVtFtl+nm6Tt13r396O5Fdx+Gf9D0o9uHrh9dHl0/unp0eQAYilHY
          "], 0.021812234931106983`]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
         0.7]}], {
          DiskBox[{-1.8369701987210297*^-16, 1.}, 0.021812234931106983], 
          InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0305371289035496},
            ImageScaled[{0.49999999999999967, -0.25}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{0.28121515286652027, 0.387062364670656}, 
           0.021812234931106983], 
          InsetBox["\<\"b\"\>", {0.2991644576268551, 0.41176739857657557}, 
           ImageScaled[{0.059160305712753436, -0.10676219719155788}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{-0.281213485290072, 0.38706052490640164}, 
           0.021812234931106983], 
          InsetBox["\<\"c\"\>", {-0.2991627948582136, 0.41176555531923525}, 
           ImageScaled[{0.940839812368258, -0.10676211140043923}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{-0.9510565162951536, 0.3090169943749472}, 
           0.021812234931106983], 
          InsetBox["\<\"e\"\>", {-0.9800990517278197, 0.31845348616556246}, 
           ImageScaled[{1.2132923872213652, 0.26823725421878925}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{0.9510565162951535, 0.3090169943749475}, 
           0.021812234931106983], 
          InsetBox["\<\"d\"\>", {0.9800990517278196, 0.3184534861655628}, 
           ImageScaled[{-0.21329238722136523, 0.2682372542187897}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{0.45501443124152485, -0.14784107772291555}, 
           0.021812234931106983], 
          InsetBox["\<\"f\"\>", {0.4840569531499017, -0.15727761113691155}, 
           ImageScaled[{-0.21329205506122872, 0.7317637680625015}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{-0.4550136125914366, -0.14784153766397928}, 
           0.021812234931106983], 
          InsetBox["\<\"g\"\>", {-0.4840561392357031, -0.15727805650246426}, 
           ImageScaled[{1.2132921713759375, 0.7317634100840772}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{0.5877852522924731, -0.8090169943749473}, 
           0.021812234931106983], 
          InsetBox["\<\"h\"\>", {0.6057345263093339, -0.8337220506173375}, 
           ImageScaled[{0.059161060780645314, 1.1067627457812108}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{-0.587785252292473, -0.8090169943749476}, 
           0.021812234931106983], 
          InsetBox["\<\"i\"\>", {-0.6057345263093338, -0.8337220506173377}, 
           ImageScaled[{0.940838939219355, 1.1067627457812104}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{2.0466252206863267*^-7, -0.4784291510341974}, 
           0.021812234931106983], 
          InsetBox["\<\"j\"\>", {2.001194229460379*^-7, -0.5089662799377469}, 
           ImageScaled[{0.5000001115797217, 1.2499999999999916}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->"NetworkGraphics",
   FormatType->TraditionalForm,
   FrameTicks->None,
   ImageSize->200], "}"}]], "Output",
 CellChangeTimes->{{3.950943739451378*^9, 3.9509437598943567`*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"a2aa2261-e1f5-40d6-b79a-b26d83b2fa6b"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The \[OpenCurlyDoubleQuote]dial data\[CloseCurlyDoubleQuote] for a \
plane-embedded graph with ",
  FontSize->18,
  FontWeight->"Regular"],
 StyleBox["m",
  FontSize->18,
  FontWeight->"Regular",
  FontSlant->"Italic"],
 StyleBox[" vertices consists of a list of ",
  FontSize->18,
  FontWeight->"Regular"],
 StyleBox["m",
  FontSize->18,
  FontWeight->"Regular",
  FontSlant->"Italic"],
 StyleBox[" dials, which encode the clockwise-ordered list of neighboring \
vertices. \nThus, a dial list beginning with {{b,c,e,d},...} would mean that \
vertex \[OpenCurlyDoubleQuote]a\[CloseCurlyDoubleQuote] (implicit) would have \
edges joining a to {b,c,e,d} with this ",
  FontSize->18,
  FontWeight->"Regular"],
 StyleBox["clockwise ordering",
  FontSize->18,
  FontWeight->"Regular",
  FontSlant->"Italic"],
 StyleBox[". \n(This data is very slightly redundant, but very useful as it \
makes it easy to extract the Poincare dual graph data, find faces/cycles, \
etc.)",
  FontSize->18,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.950943729557774*^9, 3.950943731237455*^9}, {
  3.9509437661514683`*^9, 
  3.95094392716328*^9}},ExpressionUUID->"c8b7a7b2-8b17-4c32-923e-\
309efdfd0ba0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator encodings", "Subsubsection",
 CellChangeTimes->{{3.950943936071765*^9, 3.950943939531659*^9}, {
  3.950943974234827*^9, 
  3.950943980023037*^9}},ExpressionUUID->"476296c1-9383-4903-8595-\
acbc8574816f"],

Cell[TextData[{
 StyleBox["For each ",
  FontSize->18,
  FontWeight->"Regular"],
 StyleBox["f-",
  FontSize->18,
  FontWeight->"Regular",
  FontSlant->"Italic"],
 StyleBox["graph, there can be many possible numerators, for example:",
  FontSize->18,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.950943729557774*^9, 3.950943731237455*^9}, {
  3.9509437661514683`*^9, 
  3.950943971937017*^9}},ExpressionUUID->"e64a8592-745a-4fc5-bf97-\
53cacf4bad17"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"egGraphString", "=", 
  RowBox[{"Last", "[", 
   RowBox[{"correlatorGraphStrings", "[", "6", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"graphNumerators", "[", "egGraphString", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"showContributions", "[", "egGraphString", "]"}]}], "Input",
 CellChangeTimes->{{3.950943989894129*^9, 3.950944008467628*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e65cdb35-e34c-4c42-9984-8dc513bde4a4"],

Cell[BoxData["\<\"cfhgei,deghfj,aidjf,bjcie,agbdi,acjbh,ahbe,afbg,aedc,bfcd|\
aa|abe,bd,c,f;acd,bb,e,f\"\>"], "Output",
 CellChangeTimes->{{3.9509439904654284`*^9, 3.950944008752098*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"23e5b2e8-7575-48fa-97f4-8b96a4083c4c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9509439904654284`*^9, 3.950944008753886*^9}},
 CellLabel->"Out[25]=",ExpressionUUID->"ab65b27d-cc65-46a8-ab9e-80946a61b706"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
        "a", "c", "f", "h", "g", "e", "i", "b", "d", "j"}, {{{1, 8}, {1, 9}, {
         8, 2}, {6, 3}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {8, 
         9}, {8, 6}, {8, 5}, {8, 4}, {8, 3}, {8, 10}, {2, 7}, {2, 9}, {2, 
         10}, {2, 3}, {9, 10}, {9, 7}, {9, 6}, {6, 5}, {6, 7}, {3, 10}, {3, 
         4}, {5, 4}, {1, 8}, {1, 9}, {8, 2}, {6, 3}}}, {
        EdgeStyle -> {UndirectedEdge["a", "b"] -> {
             Dashing[{Small, Small}], 
             RGBColor[1, 0, 0], 
             Thickness[Large]}, DirectedEdge["b", "c"] -> Opacity[0], 
           UndirectedEdge["b", "c"] -> {
             Dashing[{Small, Small}], 
             RGBColor[1, 0, 0], 
             Thickness[Large]}, UndirectedEdge["e", "f"] -> {
             Dashing[{Small, Small}], 
             RGBColor[1, 0, 0], 
             Thickness[Large]}, UndirectedEdge["a", "d"] -> {
             Dashing[{Small, Small}], 
             RGBColor[1, 0, 0], 
             Thickness[Large]}, DirectedEdge["a", "d"] -> Opacity[0], 
           DirectedEdge["e", "f"] -> Opacity[0], DirectedEdge["a", "b"] -> 
           Opacity[0]}, GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 
         200, VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
          0.8660254037844387, -0.4999999999999998}, {0.28160761827716074`, 
          0.22431425822007717`}, {0.1026740557653489, 0.47348169454220723`}, {
          0.019308530660535523`, 0.4702538745011674}, {-0.13522165717301965`, 
          0.20817385212941422`}, {-0.8660254037844385, -0.5000000000000004}, {
          0.10979169203138273`, 0.19936784080276504`}, {
          0.06082581421453692, -0.12874539544628424`}, {
          0.32956263207687986`, -0.051265824105860454`}}, 
         VertexLabels -> {Automatic}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
          {Arrowheads[0.], 
           ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
            0.8660254037844387, -0.4999999999999998}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.28160761827716074`, 
            0.22431425822007717`}}, 0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.1026740557653489, 
            0.47348169454220723`}}, 0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.019308530660535523`, 
            0.4702538745011674}}, 0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.13522165717301965`, 
            0.20817385212941422`}}, 0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-1.8369701987210297`*^-16, 
            1.}, {-0.8660254037844385, -0.5000000000000004}}, 
            0.020399597244776385`]}, 
          {Opacity[0], 
           ArrowBox[
            BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
             0.18655239649291644`, 0.6177381482735221}, {0.10979169203138273`,
              0.19936784080276504`}}], 0.020399597244776385`]}, 
          {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 
              1.}, {-0.07676070446153395, 0.5816296925292439}, {
              0.10979169203138273`, 0.19936784080276504`}}], 
             0.020399597244776385`]}}, 
          {Opacity[0], 
           ArrowBox[
            BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
             0.21602464331395752`, 0.44562954461431614`}, {
             0.06082581421453692, -0.12874539544628424`}}], 
            0.020399597244776385`]}, 
          {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 
              1.}, {-0.15519882909942123`, 0.4256250599393998}, {
              0.06082581421453692, -0.12874539544628424`}}], 
             0.020399597244776385`]}}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
            0.28160761827716074`, 0.22431425822007717`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{
            0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
          {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[
             BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.3729039776104618, -0.2746717162043525}, {0.10979169203138273`,
               0.19936784080276504`}}], 0.020399597244776385`]}}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
            0.06082581421453692, -0.12874539544628424`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
            0.32956263207687986`, -0.051265824105860454`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.28160761827716074`, 0.22431425822007717`}, {
            0.1026740557653489, 0.47348169454220723`}}, 
            0.020399597244776385`]}, 
          {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[
             BezierCurveBox[{{0.28160761827716074`, 0.22431425822007717`}, {
              0.07584712098945698, 
              0.14770033767192073`}, {-0.13522165717301965`, 
              0.20817385212941422`}}], 0.020399597244776385`]}}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.28160761827716074`, 0.22431425822007717`}, {
            0.10979169203138273`, 0.19936784080276504`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.28160761827716074`, 0.22431425822007717`}, {
            0.32956263207687986`, -0.051265824105860454`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.1026740557653489, 0.47348169454220723`}, {
            0.019308530660535523`, 0.4702538745011674}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.1026740557653489, 0.47348169454220723`}, {
            0.10979169203138273`, 0.19936784080276504`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.019308530660535523`, 
            0.4702538745011674}, {-0.13522165717301965`, 
            0.20817385212941422`}}, 0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.019308530660535523`, 0.4702538745011674}, {
            0.10979169203138273`, 0.19936784080276504`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-0.13522165717301965`, 
            0.20817385212941422`}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-0.13522165717301965`, 0.20817385212941422`}, {
            0.10979169203138273`, 0.19936784080276504`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-0.13522165717301965`, 0.20817385212941422`}, {
            0.06082581421453692, -0.12874539544628424`}}, 
            0.020399597244776385`]}, 
          {Opacity[0], 
           ArrowBox[
            BezierCurveBox[{{-0.13522165717301965`, 0.20817385212941422`}, {
             0.07053884011468169, 0.28478777267757033`}, {
             0.28160761827716074`, 0.22431425822007717`}}], 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
            0.06082581421453692, -0.12874539544628424`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.10979169203138273`, 0.19936784080276504`}, {
            0.06082581421453692, -0.12874539544628424`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.10979169203138273`, 0.19936784080276504`}, {
            0.32956263207687986`, -0.051265824105860454`}}, 
            0.020399597244776385`]}, 
          {Opacity[0], 
           ArrowBox[
            BezierCurveBox[{{0.10979169203138273`, 0.19936784080276504`}, {
             0.6029131182053591, -0.025960442992883383`}, {
             0.8660254037844387, -0.4999999999999998}}], 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.06082581421453692, -0.12874539544628424`}, {
            0.32956263207687986`, -0.051265824105860454`}}, 
            0.020399597244776385`]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
          0.7]}], {
           DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
           InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
             ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.8660254037844387, -0.4999999999999998}, 
            0.020399597244776385], 
           InsetBox["\<\"c\"\>", {0.8907586010017651, -0.5142797180713432}, 
            ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.28160761827716074, 0.22431425822007717}, 
            0.020399597244776385], 
           InsetBox["\<\"f\"\>", {0.3064826714860862, 0.23834540644968902}, 
            ImageScaled[{-0.15324433624966083, 0.13152769824891863}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.1026740557653489, 0.47348169454220723}, 
            0.020399597244776385], 
           InsetBox["\<\"h\"\>", {0.12889275718168686, 0.48480516966379117}, 
            ImageScaled[{-0.18852991228570637, 0.20263396312316123}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.019308530660535523, 0.4702538745011674}, 
            0.020399597244776385], 
           InsetBox["\<\"g\"\>", {-0.008375991552450255, 0.4772687602897537}, 
            ImageScaled[{1.2270238654573755, 0.31578192527491755}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{-0.13522165717301965, 0.20817385212941422}, 
            0.020399597244776385], 
           InsetBox["\<\"e\"\>", {-0.16048572033761457, 0.22149182889781155}, 
            ImageScaled[{1.1634601355145493, 0.1502563101598316}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
            0.020399597244776385], 
           InsetBox["\<\"i\"\>", {-0.8907586010017648, -0.5142797180713439}, 
            ImageScaled[{1.149519052838329, 0.875}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.10979169203138273, 0.19936784080276504}, 
            0.020399597244776385], 
           InsetBox["\<\"b\"\>", {0.08782663309150378, 0.18111468823791047}, 
            ImageScaled[{1.0768249107791845, 0.9793464533138696}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.06082581421453692, -0.12874539544628424}, 
            0.020399597244776385], 
           InsetBox["\<\"d\"\>", {0.06009708074647305, -0.15729553275454838}, 
            ImageScaled[{0.5191372861255826, 1.249755803098414}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.32956263207687986, -0.051265824105860454}, 
            0.020399597244776385], 
           InsetBox["\<\"j\"\>", {0.35430080634179295, -0.036994730005301665},
             ImageScaled[{-0.1496497551978372, 0.1252264742922864}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->200], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
        "a", "c", "f", "h", "g", "e", "i", "b", "d", "j"}, {{{2, 6}, {9, 
         3}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {8, 9}, {8, 
         6}, {8, 5}, {8, 4}, {8, 3}, {8, 10}, {2, 7}, {2, 9}, {2, 10}, {2, 
         3}, {9, 10}, {9, 7}, {9, 6}, {6, 5}, {6, 7}, {3, 10}, {3, 4}, {5, 
         4}, {1, 8}, {1, 8}, {2, 6}, {9, 3}}}, {
        EdgeStyle -> {UndirectedEdge["a", "b"] -> {
             Dashing[{Small, Small}], 
             RGBColor[1, 0, 0], 
             Thickness[Large]}, UndirectedEdge["c", "e"] -> {
             Dashing[{Small, Small}], 
             RGBColor[1, 0, 0], 
             Thickness[Large]}, DirectedEdge["c", "e"] -> Opacity[0], 
           UndirectedEdge["d", "f"] -> {
             Dashing[{Small, Small}], 
             RGBColor[1, 0, 0], 
             Thickness[Large]}, DirectedEdge["d", "f"] -> Opacity[0]}, 
         GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
         VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
          0.8660254037844387, -0.4999999999999998}, {0.28160761827716074`, 
          0.22431425822007717`}, {0.1026740557653489, 0.47348169454220723`}, {
          0.019308530660535523`, 0.4702538745011674}, {-0.13522165717301965`, 
          0.20817385212941422`}, {-0.8660254037844385, -0.5000000000000004}, {
          0.10979169203138273`, 0.19936784080276504`}, {
          0.06082581421453692, -0.12874539544628424`}, {
          0.32956263207687986`, -0.051265824105860454`}}, 
         VertexLabels -> {Automatic}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
          {Arrowheads[0.], 
           ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
            0.8660254037844387, -0.4999999999999998}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.28160761827716074`, 
            0.22431425822007717`}}, 0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.1026740557653489, 
            0.47348169454220723`}}, 0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.019308530660535523`, 
            0.4702538745011674}}, 0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.13522165717301965`, 
            0.20817385212941422`}}, 0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-1.8369701987210297`*^-16, 
            1.}, {-0.8660254037844385, -0.5000000000000004}}, 
            0.020399597244776385`]}, 
          {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.18655239649291644`, 0.6177381482735221}, {
              0.10979169203138273`, 0.19936784080276504`}}], 
             0.020399597244776385`]}}, 
          {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 
              1.}, {-0.07676070446153395, 0.5816296925292439}, {
              0.10979169203138273`, 0.19936784080276504`}}], 
             0.020399597244776385`]}}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
            0.28160761827716074`, 0.22431425822007717`}}, 
            0.020399597244776385`]}, 
          {Opacity[0], 
           ArrowBox[
            BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.24894923592600368`, -0.31055888875403864`}, \
{-0.13522165717301965`, 0.20817385212941422`}}], 0.020399597244776385`]}, 
          {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[
             BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.48185451068541835`, 
              0.018732740883450803`}, {-0.13522165717301965`, 
              0.20817385212941422`}}], 0.020399597244776385`]}}, 
          {Arrowheads[0.], 
           ArrowBox[{{
            0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
            0.06082581421453692, -0.12874539544628424`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
            0.32956263207687986`, -0.051265824105860454`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.28160761827716074`, 0.22431425822007717`}, {
            0.1026740557653489, 0.47348169454220723`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.28160761827716074`, 0.22431425822007717`}, {
            0.10979169203138273`, 0.19936784080276504`}}, 
            0.020399597244776385`]}, 
          {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[
             BezierCurveBox[{{0.28160761827716074`, 0.22431425822007717`}, {
              0.2292741094949565, 0.011478906562401603`}, {
              0.06082581421453692, -0.12874539544628424`}}], 
             0.020399597244776385`]}}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.28160761827716074`, 0.22431425822007717`}, {
            0.32956263207687986`, -0.051265824105860454`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.1026740557653489, 0.47348169454220723`}, {
            0.019308530660535523`, 0.4702538745011674}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.1026740557653489, 0.47348169454220723`}, {
            0.10979169203138273`, 0.19936784080276504`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.019308530660535523`, 
            0.4702538745011674}, {-0.13522165717301965`, 
            0.20817385212941422`}}, 0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.019308530660535523`, 0.4702538745011674}, {
            0.10979169203138273`, 0.19936784080276504`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-0.13522165717301965`, 
            0.20817385212941422`}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-0.13522165717301965`, 0.20817385212941422`}, {
            0.10979169203138273`, 0.19936784080276504`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-0.13522165717301965`, 0.20817385212941422`}, {
            0.06082581421453692, -0.12874539544628424`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
            0.06082581421453692, -0.12874539544628424`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.10979169203138273`, 0.19936784080276504`}, {
            0.06082581421453692, -0.12874539544628424`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.10979169203138273`, 0.19936784080276504`}, {
            0.32956263207687986`, -0.051265824105860454`}}, 
            0.020399597244776385`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.06082581421453692, -0.12874539544628424`}, {
            0.32956263207687986`, -0.051265824105860454`}}, 
            0.020399597244776385`]}, 
          {Opacity[0], 
           ArrowBox[
            BezierCurveBox[{{0.06082581421453692, -0.12874539544628424`}, {
             0.11315932299673961`, 0.08408995621138964}, {
             0.28160761827716074`, 0.22431425822007717`}}], 
            0.020399597244776385`]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
          0.7]}], {
           DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
           InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
             ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.8660254037844387, -0.4999999999999998}, 
            0.020399597244776385], 
           InsetBox["\<\"c\"\>", {0.8907586010017651, -0.5142797180713432}, 
            ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.28160761827716074, 0.22431425822007717}, 
            0.020399597244776385], 
           InsetBox["\<\"f\"\>", {0.3064826714860862, 0.23834540644968902}, 
            ImageScaled[{-0.15324433624966083, 0.13152769824891863}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.1026740557653489, 0.47348169454220723}, 
            0.020399597244776385], 
           InsetBox["\<\"h\"\>", {0.12889275718168686, 0.48480516966379117}, 
            ImageScaled[{-0.18852991228570637, 0.20263396312316123}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.019308530660535523, 0.4702538745011674}, 
            0.020399597244776385], 
           InsetBox["\<\"g\"\>", {-0.008375991552450255, 0.4772687602897537}, 
            ImageScaled[{1.2270238654573755, 0.31578192527491755}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{-0.13522165717301965, 0.20817385212941422}, 
            0.020399597244776385], 
           InsetBox["\<\"e\"\>", {-0.16048572033761457, 0.22149182889781155}, 
            ImageScaled[{1.1634601355145493, 0.1502563101598316}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
            0.020399597244776385], 
           InsetBox["\<\"i\"\>", {-0.8907586010017648, -0.5142797180713439}, 
            ImageScaled[{1.149519052838329, 0.875}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.10979169203138273, 0.19936784080276504}, 
            0.020399597244776385], 
           InsetBox["\<\"b\"\>", {0.08782663309150378, 0.18111468823791047}, 
            ImageScaled[{1.0768249107791845, 0.9793464533138696}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.06082581421453692, -0.12874539544628424}, 
            0.020399597244776385], 
           InsetBox["\<\"d\"\>", {0.06009708074647305, -0.15729553275454838}, 
            ImageScaled[{0.5191372861255826, 1.249755803098414}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.32956263207687986, -0.051265824105860454}, 
            0.020399597244776385], 
           InsetBox["\<\"j\"\>", {0.35430080634179295, -0.036994730005301665},
             ImageScaled[{-0.1496497551978372, 0.1252264742922864}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->200]}], "}"}]], "Output",
 CellChangeTimes->{{3.9509439904654284`*^9, 3.950944008837975*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"d83e5800-a289-42f7-9b84-74dae8f3799f"]
}, Open  ]],

Cell[TextData[StyleBox["The possible numerators are separated by \
\[OpenCurlyDoubleQuote];\[CloseCurlyDoubleQuote] in",
 FontSize->18,
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.950943729557774*^9, 3.950943731237455*^9}, {
  3.9509437661514683`*^9, 3.950943971937017*^9}, {3.950944027745235*^9, 
  3.950944048638936*^9}},ExpressionUUID->"3c3574aa-aad5-447f-98de-\
7a202aa12639"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Last", "@", 
  RowBox[{"StringSplit", "[", 
   RowBox[{"egGraphString", ",", "\"\<|\>\""}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"StringSplit", "[", 
  RowBox[{"%", ",", "\"\<;\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.9509440503597717`*^9, 3.9509440651175947`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"8003db22-cb06-48c5-9ccd-7b9a9c877695"],

Cell[BoxData["\<\"abe,bd,c,f;acd,bb,e,f\"\>"], "Output",
 CellChangeTimes->{{3.9509440586200047`*^9, 3.950944065670066*^9}},
 CellLabel->"Out[30]=",ExpressionUUID->"71b5555b-3c0a-48a6-96f3-c28b88ef9d9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"abe,bd,c,f\"\>", ",", "\<\"acd,bb,e,f\"\>"}], "}"}]], "Output",\

 CellChangeTimes->{{3.9509440586200047`*^9, 3.950944065671608*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"bd757daf-e1db-4a54-8ddb-cd84406b42f8"]
}, Open  ]],

Cell[TextData[{
 "For a numerator involving ",
 StyleBox["k",
  FontSlant->"Italic"],
 " factors, the list of (Sorted) first arguments of each factor x[a,b] is \
listed ",
 StyleBox["first",
  FontSlant->"Italic"],
 ". Thus, the String \
\[OpenCurlyDoubleQuote]acd,bb,e,f\[CloseCurlyDoubleQuote] means that in the \
numerator, vertex \[OpenCurlyDoubleQuote]a\[CloseCurlyDoubleQuote] is \
connected to \[OpenCurlyDoubleQuote]b\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]b\[CloseCurlyDoubleQuote] (so x[a,b]^2), vertex \
\[OpenCurlyDoubleQuote]c\[CloseCurlyDoubleQuote] is connected to \
\[OpenCurlyDoubleQuote]e\[CloseCurlyDoubleQuote], and vertex \
\[OpenCurlyDoubleQuote]d\[CloseCurlyDoubleQuote] is connected to \
\[OpenCurlyDoubleQuote]f\[CloseCurlyDoubleQuote]. So a numerator \
x[a,b]^2x[c,e]x[d,f]"
}], "Text",
 CellChangeTimes->{{3.950944069713813*^9, 3.950944222466983*^9}},
 FontSize->18,
 FontWeight->"Regular",ExpressionUUID->"e71f106e-0b54-4a01-a3aa-7b6e3170e29c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficient encoding", "Subsubsection",
 CellChangeTimes->{{3.95094423488706*^9, 
  3.950944237380496*^9}},ExpressionUUID->"1d6704d6-97b6-40dd-a63e-\
8b505e70aab7"],

Cell[TextData[{
 "The coefficients of each ",
 StyleBox["f",
  FontSlant->"Italic"],
 "-graph in the correlation function are encoded as a string according to the \
character map"
}], "Text",
 CellChangeTimes->{{3.950944242933547*^9, 3.950944271678266*^9}},
 FontSize->18,
 FontWeight->"Regular",ExpressionUUID->"d78f1279-c3c0-4d7c-9bd3-673d4fb69b85"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Column", "@", 
  RowBox[{"Normal", "@", "coefficientDecodingRule"}]}]], "Input",
 CellChangeTimes->{{3.9509442735855303`*^9, 3.9509442911512747`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"feaa315e-515a-434e-9e02-c6d8760e98d0"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"\<\"a\"\>", "\[Rule]", "1"}]},
    {
     RowBox[{"\<\"b\"\>", "\[Rule]", "2"}]},
    {
     RowBox[{"\<\"c\"\>", "\[Rule]", 
      FractionBox["1", "2"]}]},
    {
     RowBox[{"\<\"d\"\>", "\[Rule]", 
      FractionBox["3", "2"]}]},
    {
     RowBox[{"\<\"e\"\>", "\[Rule]", "5"}]},
    {
     RowBox[{"\<\"f\"\>", "\[Rule]", 
      FractionBox["1", "4"]}]},
    {
     RowBox[{"\<\"g\"\>", "\[Rule]", 
      FractionBox["3", "4"]}]},
    {
     RowBox[{"\<\"h\"\>", "\[Rule]", 
      FractionBox["5", "4"]}]},
    {
     RowBox[{"\<\"i\"\>", "\[Rule]", 
      FractionBox["7", "4"]}]},
    {
     RowBox[{"\<\"j\"\>", "\[Rule]", 
      FractionBox["5", "2"]}]},
    {
     RowBox[{"\<\"k\"\>", "\[Rule]", 
      FractionBox["9", "4"]}]},
    {
     RowBox[{"\<\"l\"\>", "\[Rule]", "14"}]},
    {
     RowBox[{"\<\"m\"\>", "\[Rule]", "4"}]},
    {
     RowBox[{"\<\"n\"\>", "\[Rule]", "3"}]},
    {
     RowBox[{"\<\"o\"\>", "\[Rule]", 
      FractionBox["11", "4"]}]},
    {
     RowBox[{"\<\"p\"\>", "\[Rule]", 
      FractionBox["1", "8"]}]},
    {
     RowBox[{"\<\"q\"\>", "\[Rule]", 
      FractionBox["3", "8"]}]},
    {
     RowBox[{"\<\"r\"\>", "\[Rule]", 
      FractionBox["5", "8"]}]},
    {
     RowBox[{"\<\"s\"\>", "\[Rule]", 
      FractionBox["7", "8"]}]},
    {
     RowBox[{"\<\"t\"\>", "\[Rule]", 
      FractionBox["9", "8"]}]},
    {
     RowBox[{"\<\"u\"\>", "\[Rule]", 
      FractionBox["11", "8"]}]},
    {
     RowBox[{"\<\"v\"\>", "\[Rule]", 
      FractionBox["13", "8"]}]},
    {
     RowBox[{"\<\"w\"\>", "\[Rule]", 
      FractionBox["17", "8"]}]},
    {
     RowBox[{"\<\"x\"\>", "\[Rule]", 
      FractionBox["15", "8"]}]},
    {
     RowBox[{"\<\"y\"\>", "\[Rule]", 
      FractionBox["19", "8"]}]},
    {
     RowBox[{"\<\"z\"\>", "\[Rule]", 
      FractionBox["21", "8"]}]},
    {
     RowBox[{"\<\"(\"\>", "\[Rule]", 
      FractionBox["17", "4"]}]},
    {
     RowBox[{"\<\"[\"\>", "\[Rule]", 
      FractionBox["7", "2"]}]},
    {
     RowBox[{"\<\"!\"\>", "\[Rule]", 
      FractionBox["13", "4"]}]},
    {
     RowBox[{"\<\"+\"\>", "\[Rule]", 
      FractionBox["15", "4"]}]},
    {
     RowBox[{"\<\"$\"\>", "\[Rule]", 
      FractionBox["27", "8"]}]},
    {
     RowBox[{"\<\"A\"\>", "\[Rule]", 
      RowBox[{"-", "1"}]}]},
    {
     RowBox[{"\<\"B\"\>", "\[Rule]", 
      RowBox[{"-", "2"}]}]},
    {
     RowBox[{"\<\"C\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}]},
    {
     RowBox[{"\<\"D\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["3", "2"]}]}]},
    {
     RowBox[{"\<\"E\"\>", "\[Rule]", 
      RowBox[{"-", "5"}]}]},
    {
     RowBox[{"\<\"F\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "4"]}]}]},
    {
     RowBox[{"\<\"G\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["3", "4"]}]}]},
    {
     RowBox[{"\<\"H\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["5", "4"]}]}]},
    {
     RowBox[{"\<\"I\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["7", "4"]}]}]},
    {
     RowBox[{"\<\"J\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["5", "2"]}]}]},
    {
     RowBox[{"\<\"K\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["9", "4"]}]}]},
    {
     RowBox[{"\<\"L\"\>", "\[Rule]", 
      RowBox[{"-", "14"}]}]},
    {
     RowBox[{"\<\"M\"\>", "\[Rule]", 
      RowBox[{"-", "4"}]}]},
    {
     RowBox[{"\<\"N\"\>", "\[Rule]", 
      RowBox[{"-", "3"}]}]},
    {
     RowBox[{"\<\"O\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["11", "4"]}]}]},
    {
     RowBox[{"\<\"P\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "8"]}]}]},
    {
     RowBox[{"\<\"Q\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["3", "8"]}]}]},
    {
     RowBox[{"\<\"R\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["5", "8"]}]}]},
    {
     RowBox[{"\<\"S\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["7", "8"]}]}]},
    {
     RowBox[{"\<\"T\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["9", "8"]}]}]},
    {
     RowBox[{"\<\"U\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["11", "8"]}]}]},
    {
     RowBox[{"\<\"V\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["13", "8"]}]}]},
    {
     RowBox[{"\<\"W\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["17", "8"]}]}]},
    {
     RowBox[{"\<\"X\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["15", "8"]}]}]},
    {
     RowBox[{"\<\"Y\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["19", "8"]}]}]},
    {
     RowBox[{"\<\"Z\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["21", "8"]}]}]},
    {
     RowBox[{"\<\")\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["17", "4"]}]}]},
    {
     RowBox[{"\<\"]\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["7", "2"]}]}]},
    {
     RowBox[{"\<\"'\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["13", "4"]}]}]},
    {
     RowBox[{"\<\"-\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["15", "4"]}]}]},
    {
     RowBox[{"\<\"*\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["27", "8"]}]}]},
    {
     RowBox[{"\<\"0\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"1\"\>", "\[Rule]", 
      FractionBox["25", "8"]}]},
    {
     RowBox[{"\<\"2\"\>", "\[Rule]", 
      FractionBox["23", "8"]}]},
    {
     RowBox[{"\<\"3\"\>", "\[Rule]", 
      FractionBox["33", "8"]}]},
    {
     RowBox[{"\<\"4\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["9", "2"]}]}]},
    {
     RowBox[{"\<\"5\"\>", "\[Rule]", 
      FractionBox["57", "8"]}]},
    {
     RowBox[{"\<\"6\"\>", "\[Rule]", 
      RowBox[{"-", "10"}]}]},
    {
     RowBox[{"\<\"7\"\>", "\[Rule]", 
      RowBox[{"-", "42"}]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.950944275547492*^9, 3.95094429140482*^9}},
 CellLabel->"Out[36]=",ExpressionUUID->"f33ebff9-be8b-4baa-bdfb-0125e77b927d"]
}, Closed]],

Cell["\<\
This is idiosyncratic and funny for sure, but is easily decoded:\
\>", "Text",
 CellChangeTimes->{{3.9509443779709053`*^9, 
  3.9509443911184397`*^9}},ExpressionUUID->"c2b15eaf-eb36-4624-8e10-\
985ddfaf2db5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"graphCoefficients", "@", "egGraphString"}]], "Input",
 CellChangeTimes->{{3.95094439362141*^9, 3.9509443948583097`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"8437e8b4-51b7-488a-a0a1-208d9fb03a42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.9509443950878143`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"7427407a-05fd-43b4-ac76-85d714dc3071"]
}, Open  ]],

Cell["\<\
The complete list of coefficients can also be obtained as simply\
\>", "Text",
 CellChangeTimes->{{3.950944401885087*^9, 3.950944431719366*^9}},
 FontSize->18,
 FontWeight->"Regular",ExpressionUUID->"81be977e-f5d8-4531-ac5f-8de5559d2e9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"graphCoefficients", "[", 
  RowBox[{"correlatorGraphStrings", "[", "6", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9509444160571947`*^9, 3.9509444204823713`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"e57945c3-b92a-42ff-96eb-ad291fb989b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.950944420733428*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"e3d06a74-db8a-467e-bde3-2b68c27575a1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Illustrating ",
 StyleBox["f",
  FontSlant->"Italic"],
 "-graphs"
}], "Section",
 CellChangeTimes->{{3.95094432012037*^9, 
  3.950944324088581*^9}},ExpressionUUID->"01b23dfb-1268-4f9f-a2ec-\
b03a20325aba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"showContributions", "[", "encodedContributionStrings", 
  "]"}]], "Input",
 CellChangeTimes->{{3.949945047287471*^9, 3.949945102129546*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"051b3bc6-9c8f-4c3d-a80e-ff2098834fce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{"a", "b", "c", "e", "d", "f", "g", "h", "i", "j"}, {
         Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 5}, {2, 6}, {2, 3}, {3, 
          7}, {3, 4}, {5, 8}, {5, 6}, {4, 7}, {4, 9}, {6, 8}, {6, 10}, {7, 
          10}, {7, 9}, {8, 9}, {8, 10}, {9, 10}}}, {
         GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
           0.28121515286652027`, 0.387062364670656}, {-0.281213485290072, 
           0.38706052490640164`}, {-0.9510565162951536, 0.3090169943749472}, {
           0.9510565162951535, 0.3090169943749475}, {
           0.45501443124152485`, -0.14784107772291555`}, \
{-0.4550136125914366, -0.14784153766397928`}, {
           0.5877852522924731, -0.8090169943749473}, {-0.587785252292473, \
-0.8090169943749476}, {2.0466252206863267`*^-7, -0.4784291510341974}}, 
          VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGAQAWImKObqmudjWblqDwMYfLC//kjneu7/i/Zi5YWWC4/e
sEeXj/624Eba/4v737xiapqJRZ4h1EWYL//dfu+X+ubvj13GkP8fApa3D4TK
o9uHbj66PCH9an8ibn6Ru2v/Y/HLGyVvDu1HNw/dfejyLZohWR/l7u4XerVg
SwVQP7p6QvKxUaUsyucf7V/5Zfrs8scv96O7F9196PJxEP32y6H60dUTkmdg
EJiqVtFtl+nm6Tt13r396O5Fdx+Gf9D0o9uHrh9dHl0/unp0eQAYilHY
            "], 0.021812234931106983`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.021812234931106983], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0305371289035496},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.28121515286652027, 0.387062364670656}, 
             0.021812234931106983], 
            InsetBox["\<\"b\"\>", {0.2991644576268551, 0.41176739857657557}, 
             ImageScaled[{0.059160305712753436, -0.10676219719155788}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.281213485290072, 0.38706052490640164}, 
             0.021812234931106983], 
            InsetBox["\<\"c\"\>", {-0.2991627948582136, 0.41176555531923525}, 
             ImageScaled[{0.940839812368258, -0.10676211140043923}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.9510565162951536, 0.3090169943749472}, 
             0.021812234931106983], 
            InsetBox["\<\"e\"\>", {-0.9800990517278197, 0.31845348616556246}, 
             ImageScaled[{1.2132923872213652, 0.26823725421878925}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.9510565162951535, 0.3090169943749475}, 
             0.021812234931106983], 
            InsetBox["\<\"d\"\>", {0.9800990517278196, 0.3184534861655628}, 
             ImageScaled[{-0.21329238722136523, 0.2682372542187897}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.45501443124152485, -0.14784107772291555}, 
             0.021812234931106983], 
            InsetBox["\<\"f\"\>", {0.4840569531499017, -0.15727761113691155}, 
             ImageScaled[{-0.21329205506122872, 0.7317637680625015}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.4550136125914366, -0.14784153766397928}, 
             0.021812234931106983], 
            InsetBox["\<\"g\"\>", {-0.4840561392357031, -0.15727805650246426},
              ImageScaled[{1.2132921713759375, 0.7317634100840772}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.5877852522924731, -0.8090169943749473}, 
             0.021812234931106983], 
            InsetBox["\<\"h\"\>", {0.6057345263093339, -0.8337220506173375}, 
             ImageScaled[{0.059161060780645314, 1.1067627457812108}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.587785252292473, -0.8090169943749476}, 
             0.021812234931106983], 
            InsetBox["\<\"i\"\>", {-0.6057345263093338, -0.8337220506173377}, 
             ImageScaled[{0.940838939219355, 1.1067627457812104}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{2.0466252206863267*^-7, -0.4784291510341974}, 
             0.021812234931106983], 
            InsetBox["\<\"j\"\>", {2.001194229460379*^-7, -0.5089662799377469},
              ImageScaled[{0.5000001115797217, 1.2499999999999916}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "c", "g", "e", "j", "i", "b", "d", "f", "h"}, {{{1, 7}}, {{1, 
          2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {7, 8}, {7, 6}, {7, 5}, {7, 
          9}, {7, 10}, {2, 6}, {2, 8}, {2, 3}, {8, 10}, {8, 6}, {4, 3}, {4, 
          9}, {4, 5}, {9, 5}, {9, 10}, {3, 10}, {1, 7}}}, {
         EdgeStyle -> {UndirectedEdge["a", "b"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "b"] -> Opacity[0]}, 
          GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
           0.3333369506300907, 0.26087562450208385`}, {
           3.3757364317626992`*^-6, 
           0.3043534806572069}, {-0.33333138464276457`, 
           0.2608728293961651}, {-1., -2.4492935982947064`*^-16}, {1., 
           1.2246467991473532`*^-16}, {6.123233995736766*^-17, -1.}, {
           0.3333354181708273, -0.2608660729409922}, {-0.33333166564738653`, \
-0.26086677171747197`}, {1.7820649681477008`*^-6, -0.30434484100031434`}}, 
          VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.3333369506300907, 
             0.26087562450208385`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
             3.3757364317626992`*^-6, 0.3043534806572069}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.33333138464276457`,
              0.2608728293961651}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-1., -2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.3288814943662332, 8.674413294635124*^-16}, {
              6.123233995736766*^-17, -1.}}], 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.3288814943662332, 8.674413294635124*^-16}, {
               6.123233995736766*^-17, -1.}}], 0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3333369506300907, 0.26087562450208385`}, {
             3.3757364317626992`*^-6, 0.3043534806572069}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3333369506300907, 0.26087562450208385`}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3333369506300907, 0.26087562450208385`}, {
             0.3333354181708273, -0.2608660729409922}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{3.3757364317626992`*^-6, 
             0.3043534806572069}, {-0.33333138464276457`, 
             0.2608728293961651}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{3.3757364317626992`*^-6, 0.3043534806572069}, {
             1.7820649681477008`*^-6, -0.30434484100031434`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.33333138464276457`, 
             0.2608728293961651}, {-1., -2.4492935982947064`*^-16}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.33333138464276457`, 
             0.2608728293961651}, {-0.33333166564738653`, \
-0.26086677171747197`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, \
{-0.33333166564738653`, -0.26086677171747197`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             0.3333354181708273, -0.2608660729409922}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{6.123233995736766*^-17, -1.}, {
             0.3333354181708273, -0.2608660729409922}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             6.123233995736766*^-17, -1.}, {-0.33333166564738653`, \
-0.26086677171747197`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{6.123233995736766*^-17, -1.}, {
             1.7820649681477008`*^-6, -0.30434484100031434`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3333354181708273, -0.2608660729409922}, {
             1.7820649681477008`*^-6, -0.30434484100031434`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.33333166564738653`, -0.26086677171747197`}, {
             1.7820649681477008`*^-6, -0.30434484100031434`}}, 
             0.02261146496815286]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.02261146496815286], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.031656050955414},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3333369506300907, 0.26087562450208385}, 
             0.02261146496815286], 
            InsetBox["\<\"c\"\>", {0.3551468334276339, 0.28381978660160706}, 
             ImageScaled[{-0.01672307835225606, -0.04359659702592722}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{3.3757364317626992*^-6, 0.3043534806572069}, 
             0.02261146496815286], 
            InsetBox["\<\"g\"\>", {0.023791092915217645, 0.3252400809912455}, 
             ImageScaled[{-0.06358223295815724, 0.005151470959145532}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.33333138464276457, 0.2608728293961651}, 
             0.02261146496815286], 
            InsetBox["\<\"e\"\>", {-0.35514128127373795, 0.2838169783461267}, 
             ImageScaled[{1.0167234060959989, -0.04359628548450323}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1., -2.4492935982947064*^-16}, 0.02261146496815286], 
            InsetBox["\<\"j\"\>", {-1.031656050955414, -2.42861286636753*^-16},
              ImageScaled[{1.25, 0.49999999999999983}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1., 1.2246467991473532*^-16}, 0.02261146496815286], 
            InsetBox["\<\"i\"\>", {1.031656050955414, 1.1449174941446927*^-16},
              ImageScaled[{-0.25, 0.5000000000000002}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
            InsetBox["\<\"b\"\>", {5.898059818321144*^-17, -1.031656050955414},
              ImageScaled[{0.5000000000000002, 1.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3333354181708273, -0.2608660729409922}, 
             0.02261146496815286], 
            InsetBox["\<\"d\"\>", {0.3551452248043325, -0.2838103074390285}, 
             ImageScaled[{-0.01672127386222111, 1.043598312302571}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.33333166564738653, -0.26086677171747197}, 
             0.02261146496815286], 
            InsetBox["\<\"f\"\>", {-0.3551415051311213, -0.28381097498944224},
              ImageScaled[{1.0167220521548836, 1.043597572489839}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1.7820649681477008*^-6, -0.30434484100031434}, 
             0.02261146496815286], 
            InsetBox["\<\"h\"\>", {0.02378955101474299, -0.3252313823723054}, 
             ImageScaled[{-0.06358345952434397, 0.9948471321030083}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "f", "g", "j", "h", "i", "b", "d", "e", "c"}, {{{1, 7}}, {{1, 
          2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {7, 8}, {7, 6}, {7, 5}, {7, 
          4}, {7, 9}, {10, 8}, {10, 9}, {10, 3}, {10, 2}, {8, 2}, {8, 6}, {9, 
          4}, {9, 3}, {2, 3}, {5, 4}, {5, 6}, {1, 7}}}, {
         EdgeStyle -> {UndirectedEdge["a", "b"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "b"] -> Opacity[0]}, 
          GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {1., 
           1.2246467991473532`*^-16}, {0.3571320631202317, 
           0.22895744665600837`}, {-0.14287731924612582`, 
           0.33976818556766913`}, {-0.35715444494570886`, 
           0.3223937338454393}, {-1., -2.4492935982947064`*^-16}, \
{-0.2857266312488938, -0.050193144454858875`}, {
           6.123233995736766*^-17, -1.}, {0.07141443928969333, 
           0.08687247902006363}, {0.3571366256024813, -0.17104251858098196`}},
           VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.3571320631202317, 
             0.22895744665600837`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.14287731924612582`,
              0.33976818556766913`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.35715444494570886`,
              0.3223937338454393}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-1., -2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.0298312297362957, 
              0.427918327039887}, {-0.2857266312488938, \
-0.050193144454858875`}}], 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.3155578609851905, 
               0.5218885285052557}, {-0.2857266312488938, \
-0.050193144454858875`}}], 0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {0.3571320631202317, 
             0.22895744665600837`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             0.3571366256024813, -0.17104251858098196`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3571320631202317, 0.22895744665600837`}, {
             0.07141443928969333, 0.08687247902006363}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3571320631202317, 0.22895744665600837`}, {
             0.3571366256024813, -0.17104251858098196`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.14287731924612582`, 
             0.33976818556766913`}, {-0.35715444494570886`, 
             0.3223937338454393}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.14287731924612582`, 
             0.33976818556766913`}, {-0.2857266312488938, \
-0.050193144454858875`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.14287731924612582`, 0.33976818556766913`}, {
             0.07141443928969333, 0.08687247902006363}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.35715444494570886`, 
             0.3223937338454393}, {-1., -2.4492935982947064`*^-16}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.35715444494570886`, 
             0.3223937338454393}, {-0.2857266312488938, \
-0.050193144454858875`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {-0.2857266312488938, \
-0.050193144454858875`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.2857266312488938, -0.050193144454858875`}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.2857266312488938, -0.050193144454858875`}, {
             0.07141443928969333, 0.08687247902006363}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{6.123233995736766*^-17, -1.}, {
             0.3571366256024813, -0.17104251858098196`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.07141443928969333, 0.08687247902006363}, {
             0.3571366256024813, -0.17104251858098196`}}, 
             0.02261146496815286]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.02261146496815286], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.031656050955414},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1., 1.2246467991473532*^-16}, 0.02261146496815286], 
            InsetBox["\<\"f\"\>", {1.031656050955414, 1.1449174941446927*^-16},
              ImageScaled[{-0.25, 0.5000000000000002}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3571320631202317, 0.22895744665600837}, 
             0.02261146496815286], 
            InsetBox["\<\"g\"\>", {0.3784677538077571, 0.2523432086700632}, 
             ImageScaled[{-0.005488446369439792, -0.0540590497293677}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.14287731924612582, 0.33976818556766913}, 
             0.02261146496815286], 
            InsetBox["\<\"j\"\>", {-0.11216597483798764, 0.34744404947582225},
              ImageScaled[{-0.2276178680197729, 0.3181422585140783}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.35715444494570886, 0.3223937338454393}, 
             0.02261146496815286], 
            InsetBox["\<\"h\"\>", {-0.37931117510717627, 0.3450031316844727}, 
             ImageScaled[{1.0249406391373816, -0.035665310975087516}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1., -2.4492935982947064*^-16}, 0.02261146496815286], 
            InsetBox["\<\"i\"\>", {-1.031656050955414, -2.42861286636753*^-16},
              ImageScaled[{1.25, 0.49999999999999983}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.2857266312488938, -0.050193144454858875}, 
             0.02261146496815286], 
            InsetBox["\<\"b\"\>", {-0.30549281602412187, -0.07491971925856572},
              ImageScaled[{0.9683034722903631, 1.0858257913755498}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
            InsetBox["\<\"d\"\>", {5.898059818321144*^-17, -1.031656050955414},
              ImageScaled[{0.5000000000000002, 1.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.07141443928969333, 0.08687247902006363}, 
             0.02261146496815286], 
            InsetBox["\<\"e\"\>", {0.06562500215484696, 0.055750332889800865},
              ImageScaled[{0.6371642299050626, 1.2373506452391232}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3571366256024813, -0.17104251858098196}, 
             0.02261146496815286], 
            InsetBox["\<\"c\"\>", {0.37781956520412996, -0.19500752581082273},
              ImageScaled[{0.009976632174218458, 1.0677826159585013}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "c", "e", "f", "j", "i", "b", "d", "h", "g"}, {{{1, 7}}, {{1, 
          2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {7, 8}, {7, 9}, {7, 10}, {7, 
          6}, {7, 5}, {2, 6}, {2, 10}, {2, 3}, {8, 5}, {8, 4}, {8, 9}, {3, 
          10}, {3, 4}, {4, 9}, {10, 9}, {6, 5}, {1, 7}}}, {
         EdgeStyle -> {UndirectedEdge["a", "b"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "b"] -> Opacity[0]}, 
          GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 
           1.}, {-0.012758709357707485`, 
           0.45269400637090074`}, {-0.27214464990848525`, 
           0.3885081558464045}, {-1., -2.4492935982947064`*^-16}, {1., 
           1.2246467991473532`*^-16}, {0.2969242869672979, 
           0.3209408719006029}, {0.2004530082500544, -0.16892440650316498`}, {
           6.123233995736766*^-17, -1.}, {-0.21884172050654468`, \
-0.26689644737211193`}, {-0.07582301788067075, 0.10134532708550709`}}, 
          VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-0.012758709357707485`, 0.45269400637090074`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.27214464990848525`,
              0.3885081558464045}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-1., -2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.2969242869672979, 
             0.3209408719006029}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.29244530693098925`, 0.44850043920016147`}, {
              0.2004530082500544, -0.16892440650316498`}}], 
             0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.09199229868093484, 0.38257515429667505`}, {
               0.2004530082500544, -0.16892440650316498`}}], 
              0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.012758709357707485`, 
             0.45269400637090074`}, {-0.27214464990848525`, 
             0.3885081558464045}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.012758709357707485`, 0.45269400637090074`}, {
             0.2969242869672979, 0.3209408719006029}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.012758709357707485`, 
             0.45269400637090074`}, {-0.07582301788067075, 
             0.10134532708550709`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.27214464990848525`, 
             0.3885081558464045}, {-1., -2.4492935982947064`*^-16}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.27214464990848525`, 
             0.3885081558464045}, {-0.07582301788067075, 
             0.10134532708550709`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, \
{-0.21884172050654468`, -0.26689644737211193`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {0.2969242869672979, 
             0.3209408719006029}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             0.2004530082500544, -0.16892440650316498`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2969242869672979, 0.3209408719006029}, {
             0.2004530082500544, -0.16892440650316498`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2004530082500544, -0.16892440650316498`}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.2004530082500544, -0.16892440650316498`}, \
{-0.21884172050654468`, -0.26689644737211193`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.2004530082500544, -0.16892440650316498`}, \
{-0.07582301788067075, 0.10134532708550709`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             6.123233995736766*^-17, -1.}, {-0.21884172050654468`, \
-0.26689644737211193`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.21884172050654468`, -0.26689644737211193`}, \
{-0.07582301788067075, 0.10134532708550709`}}, 0.02261146496815286]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.02261146496815286], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.031656050955414},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.012758709357707485, 0.45269400637090074}, 
             0.02261146496815286], 
            InsetBox["\<\"c\"\>", {0.013847693831641396, 0.469846407701839}, 
             ImageScaled[{-0.13036297294684718, 0.0936226847649928}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.27214464990848525, 0.3885081558464045}, 
             0.02261146496815286], 
            InsetBox["\<\"e\"\>", {-0.2953153530820514, 0.41007720952370474}, 
             ImageScaled[{1.0489638427942485, -0.011017318008471833}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1., -2.4492935982947064*^-16}, 0.02261146496815286], 
            InsetBox["\<\"f\"\>", {-1.031656050955414, -2.42861286636753*^-16},
              ImageScaled[{1.25, 0.49999999999999983}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1., 1.2246467991473532*^-16}, 0.02261146496815286], 
            InsetBox["\<\"j\"\>", {1.031656050955414, 1.1449174941446927*^-16},
              ImageScaled[{-0.25, 0.5000000000000002}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.2969242869672979, 0.3209408719006029}, 
             0.02261146496815286], 
            InsetBox["\<\"i\"\>", {0.3194871063465838, 0.34314503240600114}, 
             ImageScaled[{-0.03456176698408775, -0.026064366098721647}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.2004530082500544, -0.16892440650316498}, 
             0.02261146496815286], 
            InsetBox["\<\"b\"\>", {0.22251639523045583, -0.19162490246789715},
              ImageScaled[{-0.02272913821775946, 1.0378236216996408}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
            InsetBox["\<\"d\"\>", {5.898059818321144*^-17, -1.031656050955414},
              ImageScaled[{0.5000000000000002, 1.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.21884172050654468, -0.26689644737211193}, 
             0.02261146496815286], 
            InsetBox["\<\"h\"\>", {-0.24165966829518304, -0.28883834384453977},
              ImageScaled[{1.0406063082720656, 1.0198507665248253}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.07582301788067075, 0.10134532708550709}, 
             0.02261146496815286], 
            InsetBox["\<\"g\"\>", {-0.10727138182895696, 0.09772511064613489},
              ImageScaled[{1.245079447668149, 0.5857707214760717}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "b", "f", "g", "c", "j", "d", "h", "i", "e"}, {{{1, 7}, {2, 
          5}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {2, 6}, {2, 7}, {2, 
          8}, {2, 3}, {5, 4}, {5, 9}, {5, 7}, {5, 6}, {7, 6}, {7, 9}, {7, 
          8}, {10, 3}, {10, 8}, {10, 9}, {10, 4}, {3, 4}, {8, 9}, {1, 7}, {2, 
          5}}}, {EdgeStyle -> {
           DirectedEdge["b", "c"] -> Opacity[0], 
            UndirectedEdge["b", "c"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["a", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "d"] -> Opacity[0]}, 
          GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{0.2631650753434603, 
           0.2857071051076695}, {-1.8369701987210297`*^-16, 1.}, {1., 
           1.2246467991473532`*^-16}, {
           0.3157948591391733, -0.1428625283121067}, {7.180606617529506*^-6, 
           0.142849962250525}, {5.385454963410807*^-6, 
           0.428566043116466}, {-0.26315430443353344`, 
           0.2857106954109768}, {-1., -2.4492935982947064`*^-16}, \
{-0.31578678095672896`, -0.14285983558462462`}, {
           6.123233995736766*^-17, -1.}}, VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{0.2631650753434603, 
             0.2857071051076695}, {-1.8369701987210297`*^-16, 1.}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2631650753434603, 0.2857071051076695}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2631650753434603, 0.2857071051076695}, {
             0.3157948591391733, -0.1428625283121067}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2631650753434603, 0.2857071051076695}, {
             7.180606617529506*^-6, 0.142849962250525}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2631650753434603, 0.2857071051076695}, {
             5.385454963410807*^-6, 0.428566043116466}}, 
             0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{0.2631650753434603, 0.2857071051076695}, {
              4.7950628044848605`*^-6, 
              0.1991605481918399}, {-0.26315430443353344`, 
              0.2857106954109768}}], 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.2631650753434603, 0.2857071051076695}, {
               5.9758471196696684`*^-6, 
               0.3722572523268063}, {-0.26315430443353344`, 
               0.2857106954109768}}], 0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.14095398295886857`, 0.5714261619095802}, {
              7.180606617529506*^-6, 0.142849962250525}}], 
             0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.14094680235225127`, 0.5714238003409421}, {
               7.180606617529506*^-6, 0.142849962250525}}], 
              0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {5.385454963410807*^-6,
              0.428566043116466}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.26315430443353344`,
              0.2857106954109768}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-1., -2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             0.3157948591391733, -0.1428625283121067}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3157948591391733, -0.1428625283121067}, {
             7.180606617529506*^-6, 0.142849962250525}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3157948591391733, -0.1428625283121067}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{7.180606617529506*^-6, 0.142849962250525}, {
             5.385454963410807*^-6, 0.428566043116466}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{7.180606617529506*^-6, 
             0.142849962250525}, {-0.26315430443353344`, 0.2857106954109768}},
              0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{7.180606617529506*^-6, 
             0.142849962250525}, {-0.31578678095672896`, \
-0.14285983558462462`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{5.385454963410807*^-6, 
             0.428566043116466}, {-0.26315430443353344`, 0.2857106954109768}},
              0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.26315430443353344`, 
             0.2857106954109768}, {-1., -2.4492935982947064`*^-16}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.26315430443353344`, 
             0.2857106954109768}, {-0.31578678095672896`, \
-0.14285983558462462`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, \
{-0.31578678095672896`, -0.14285983558462462`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.31578678095672896`, -0.14285983558462462`}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{0.2631650753434603, 0.2857071051076695}, 
             0.02261146496815286], 
            InsetBox["\<\"a\"\>", {0.2857376832151904, 0.3079013146218846}, 
             ImageScaled[{-0.03479367744390782, -0.025828605693929085}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.02261146496815286], 
            InsetBox["\<\"b\"\>", {-1.734723475976807*^-16, 1.031656050955414},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1., 1.2246467991473532*^-16}, 0.02261146496815286], 
            InsetBox["\<\"f\"\>", {1.031656050955414, 1.1449174941446927*^-16},
              ImageScaled[{-0.25, 0.5000000000000002}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3157948591391733, -0.1428625283121067}, 
             0.02261146496815286], 
            InsetBox["\<\"g\"\>", {0.3364730202211568, -0.1668316588002848}, 
             ImageScaled[{0.010089845592844371, 1.0678803048255476}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{7.180606617529506*^-6, 0.142849962250525}, 
             0.02261146496815286], 
            InsetBox["\<\"c\"\>", {6.94971888725443*^-6, 0.11119391129595299},
              ImageScaled[{0.5000054702274126, 1.249999999980051}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{5.385454963410807*^-6, 0.428566043116466}, 
             0.02261146496815286], 
            InsetBox["\<\"j\"\>", {0.027210125783063657, 0.44475269396747297},
              ImageScaled[{-0.1445388679343672, 0.11650339281568045}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.26315430443353344, 0.2857106954109768}, 
             0.02261146496815286], 
            InsetBox["\<\"d\"\>", {-0.2857270338741779, 0.307904781282921}, 
             ImageScaled[{1.0347965576732163, -0.02582567634233901}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1., -2.4492935982947064*^-16}, 0.02261146496815286], 
            InsetBox["\<\"h\"\>", {-1.031656050955414, -2.42861286636753*^-16},
              ImageScaled[{1.25, 0.49999999999999983}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.31578678095672896, -0.14285983558462462}, 
             0.02261146496815286], 
            InsetBox["\<\"i\"\>", {-0.33646498019728155, -0.1668289331533646},
              ImageScaled[{0.989911058465809, 1.067879524893186}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
            InsetBox["\<\"e\"\>", {5.898059818321144*^-17, -1.031656050955414},
              ImageScaled[{0.5000000000000002, 1.25}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "d", "h", "e", "g", "i", "b", "c", "j", "f"}, {{{1, 7}, {8, 
          2}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {7, 8}, {7, 5}, {7, 
          4}, {7, 3}, {7, 9}, {8, 9}, {8, 10}, {8, 6}, {8, 5}, {2, 6}, {2, 
          10}, {2, 9}, {2, 3}, {4, 3}, {4, 5}, {10, 9}, {10, 6}, {1, 7}, {8, 
          2}}}, {EdgeStyle -> {UndirectedEdge["a", "b"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["c", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "b"] -> Opacity[0], 
            DirectedEdge["c", "d"] -> Opacity[0]}, GraphLayout -> 
          "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
           0.2676050143231515, 0.1408598257376032}, {-0.08450768290918102, 
           0.3239587046149773}, {-0.3380285734652282, 
           0.2957841102760221}, {-1., -2.4492935982947064`*^-16}, {1., 
           1.2246467991473532`*^-16}, {-0.2676060386332621, \
-0.14083552313606265`}, {6.123233995736766*^-17, -1.}, {
           0.08450663367707686, -0.32393393271091603`}, {
           0.3380279120000571, -0.29576852674332815`}}, 
          VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.2676050143231515, 
             0.1408598257376032}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.08450768290918102, 
             0.3239587046149773}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.3380285734652282, 
             0.2957841102760221}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-1., -2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.05379682652090415, 
              0.3855769014884029}, {-0.2676060386332621, \
-0.14083552313606265`}}], 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.3214028651541667, 
               0.4735875753755396}, {-0.2676060386332621, \
-0.14083552313606265`}}], 0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2676050143231515, 
             0.1408598257376032}, {-0.08450768290918102, 0.3239587046149773}},
              0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2676050143231515, 0.1408598257376032}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.2676050143231515, 0.1408598257376032}, {
               0.3214063493370681, -0.47357525563644504`}, {
               6.123233995736766*^-17, -1.}}], 0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2676050143231515, 0.1408598257376032}, {
             0.08450663367707686, -0.32393393271091603`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2676050143231515, 0.1408598257376032}, {
             0.3380279120000571, -0.29576852674332815`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.08450768290918102, 
             0.3239587046149773}, {-0.3380285734652282, 0.2957841102760221}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.08450768290918102, 
             0.3239587046149773}, {-0.2676060386332621, \
-0.14083552313606265`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.3380285734652282, 
             0.2957841102760221}, {-1., -2.4492935982947064`*^-16}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.3380285734652282, 
             0.2957841102760221}, {-0.2676060386332621, \
-0.14083552313606265`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {-0.2676060386332621, \
-0.14083552313606265`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             0.3380279120000571, -0.29576852674332815`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.2676060386332621, -0.14083552313606265`}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.2676060386332621, -0.14083552313606265`}, {
             0.08450663367707686, -0.32393393271091603`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{6.123233995736766*^-17, -1.}, {
             0.08450663367707686, -0.32393393271091603`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{6.123233995736766*^-17, -1.}, {
             0.3380279120000571, -0.29576852674332815`}}, 
             0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{
              6.123233995736766*^-17, -1.}, {-0.053801335013915784`, \
-0.38556491862594894`}, {0.2676050143231515, 0.1408598257376032}}], 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.08450663367707686, -0.32393393271091603`}, {
             0.3380279120000571, -0.29576852674332815`}}, 
             0.02261146496815286]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.02261146496815286], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.031656050955414},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.2676050143231515, 0.1408598257376032}, 
             0.02261146496815286], 
            InsetBox["\<\"d\"\>", {0.28870188850360534, 0.16446125497199213}, 
             ImageScaled[{0.00016963083532384182, -0.059168670492816045}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.08450768290918102, 0.3239587046149773}, 
             0.02261146496815286], 
            InsetBox["\<\"h\"\>", {-0.056479656504799886, 0.3386738430094023},
              ImageScaled[{-0.16404428754846645, 0.15136669095703198}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.3380285734652282, 0.2957841102760221}, 
             0.02261146496815286], 
            InsetBox["\<\"e\"\>", {-0.3601049706116043, 0.3184719539621736}, 
             ImageScaled[{1.0230373770595143, -0.03752386198075286}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1., -2.4492935982947064*^-16}, 0.02261146496815286], 
            InsetBox["\<\"g\"\>", {-1.031656050955414, -2.42861286636753*^-16},
              ImageScaled[{1.25, 0.49999999999999983}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1., 1.2246467991473532*^-16}, 0.02261146496815286], 
            InsetBox["\<\"i\"\>", {1.031656050955414, 1.1449174941446927*^-16},
              ImageScaled[{-0.25, 0.5000000000000002}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.2676060386332621, -0.14083552313606265}, 
             0.02261146496815286], 
            InsetBox["\<\"b\"\>", {-0.2887026202141774, -0.16443721391641888},
              ImageScaled[{0.9998234368516656, 1.0591748670798689}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
            InsetBox["\<\"c\"\>", {5.898059818321144*^-17, -1.031656050955414},
              ImageScaled[{0.5000000000000002, 1.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.08450663367707686, -0.32393393271091603}, 
             0.02261146496815286], 
            InsetBox["\<\"j\"\>", {0.05647865920316931, -0.3386491700172511}, 
             ImageScaled[{1.1640430572037457, 0.8486356524790645}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3380279120000571, -0.29576852674332815}, 
             0.02261146496815286], 
            InsetBox["\<\"f\"\>", {0.3601041889068633, -0.3184564874279244}, 
             ImageScaled[{-0.02303452832523678, 1.0375266339257965}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{"a", "c", "e", "g", "i", "j", "h", "b", "d", "f"}, {
         Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {8, 9}, {8, 
          10}, {8, 7}, {8, 6}, {8, 5}, {8, 4}, {2, 10}, {2, 9}, {2, 3}, {9, 
          3}, {9, 10}, {3, 4}, {10, 7}, {4, 5}, {7, 6}, {5, 6}, {1, 8}, {1, 
          8}}}, {EdgeStyle -> {UndirectedEdge["a", "b"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
          ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {1., 
           1.2246467991473532`*^-16}, {0.3192864190135041, 
           0.3212701362473561}, {-0.0031276260022277125`, 
           0.45000666997905403`}, {-0.13357555228903334`, 
           0.4596915897487337}, {-0.33295077504082704`, 
           0.36969130748779644`}, {-1., -2.4492935982947064`*^-16}, \
{-0.19823130743498094`, 0.019078926041720515`}, {
           0.2802637778946308, -0.1649127344277308}, {
           6.123233995736766*^-17, -1.}}, VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.3192864190135041, 
             0.3212701362473561}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-0.0031276260022277125`, 0.45000666997905403`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.13357555228903334`,
              0.4596915897487337}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.33295077504082704`,
              0.36969130748779644`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-1., -2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.06218774061187241, 
               0.47694215871116563`}, {-0.19823130743498094`, 
               0.019078926041720515`}}], 0.02261146496815286]}}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.26041904804685445`, 
               0.5421367673305565}, {-0.19823130743498094`, 
               0.019078926041720515`}}], 0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {0.3192864190135041, 
             0.3212701362473561}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             0.2802637778946308, -0.1649127344277308}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3192864190135041, 
             0.3212701362473561}, {-0.0031276260022277125`, 
             0.45000666997905403`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3192864190135041, 0.3212701362473561}, {
             0.2802637778946308, -0.1649127344277308}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.0031276260022277125`, 
             0.45000666997905403`}, {-0.13357555228903334`, 
             0.4596915897487337}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.0031276260022277125`, 
             0.45000666997905403`}, {-0.19823130743498094`, 
             0.019078926041720515`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.13357555228903334`, 
             0.4596915897487337}, {-0.33295077504082704`, 
             0.36969130748779644`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.13357555228903334`, 
             0.4596915897487337}, {-0.19823130743498094`, 
             0.019078926041720515`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.33295077504082704`, 
             0.36969130748779644`}, {-1., -2.4492935982947064`*^-16}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.33295077504082704`, 
             0.36969130748779644`}, {-0.19823130743498094`, 
             0.019078926041720515`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, \
{-0.19823130743498094`, 0.019078926041720515`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.19823130743498094`, 0.019078926041720515`}, {
             0.2802637778946308, -0.1649127344277308}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.19823130743498094`, 0.019078926041720515`}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2802637778946308, -0.1649127344277308}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.02261146496815286], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.031656050955414},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1., 1.2246467991473532*^-16}, 0.02261146496815286], 
            InsetBox["\<\"c\"\>", {1.031656050955414, 1.1449174941446927*^-16},
              ImageScaled[{-0.25, 0.5000000000000002}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3192864190135041, 0.3212701362473561}, 
             0.02261146496815286], 
            InsetBox["\<\"e\"\>", {0.3416847574174457, 0.3436402055104201}, 
             ImageScaled[{-0.03066485856421064, -0.02999510175569209}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.0031276260022277125, 0.45000666997905403}, 
             0.02261146496815286], 
            InsetBox["\<\"g\"\>", {0.023130652263865334, 0.4676874048221592}, 
             ImageScaled[{-0.12211514403067536, 0.08110532640329271}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.13357555228903334, 0.4596915897487337}, 
             0.02261146496815286], 
            InsetBox["\<\"i\"\>", {-0.157897910103586, 0.4799530919742015}, 
             ImageScaled[{1.076249020656655, 0.01996139093584781}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.33295077504082704, 0.36969130748779644}, 
             0.02261146496815286], 
            InsetBox["\<\"j\"\>", {-0.35555878076572234, 0.39184945811538424},
              ImageScaled[{1.035632328794049, -0.02497429303791998}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1., -2.4492935982947064*^-16}, 0.02261146496815286], 
            InsetBox["\<\"h\"\>", {-1.031656050955414, -2.42861286636753*^-16},
              ImageScaled[{1.25, 0.49999999999999983}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.19823130743498094, 0.019078926041720515}, 
             0.02261146496815286], 
            InsetBox["\<\"b\"\>", {-0.21807338003290866, -0.00558679343106871},
              ImageScaled[{0.9701014181903401, 1.0843839975696041}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.2802637778946308, -0.1649127344277308}, 
             0.02261146496815286], 
            InsetBox["\<\"d\"\>", {0.30151820016886693, -0.18837238267488537},
              ImageScaled[{-0.0035630226944278753, 1.055809573662465}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
            InsetBox["\<\"f\"\>", {5.898059818321144*^-17, -1.031656050955414},
              ImageScaled[{0.5000000000000002, 1.25}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "d", "e", "i", "g", "f", "h", "b", "c", "j"}, {{{1, 8}, {1, 
          9}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {8, 9}, {8, 
          10}, {8, 2}, {8, 7}, {8, 6}, {9, 5}, {9, 4}, {9, 3}, {9, 10}, {2, 
          7}, {2, 10}, {3, 10}, {3, 4}, {6, 5}, {6, 7}, {5, 4}, {1, 8}, {1, 
          9}}}, {EdgeStyle -> {UndirectedEdge["a", "b"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "c"] -> Opacity[0], 
            UndirectedEdge["a", "c"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "b"] -> Opacity[0]}, 
          GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {1., 
           1.2246467991473532`*^-16}, {-1., -2.4492935982947064`*^-16}, \
{-0.33980750197072085`, 0.3428523426844455}, {-0.11650676971454288`, 
           0.42856594102395607`}, {0.11650324114004654`, 
           0.42856680445663864`}, {0.3398048599557982, 0.3428543764883584}, {
           0.2427174995573646, -0.057145569943567745`}, \
{-0.24271935442557982`, -0.05714545724703327}, {6.123233995736766*^-17, -1.}},
           VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-1., -2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.33980750197072085`,
              0.3428523426844455}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.11650676971454288`,
              0.42856594102395607`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.11650324114004654`, 
             0.42856680445663864`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.3398048599557982, 
             0.3428543764883584}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.2951965571815242, 0.5113398620098467}, {
              0.2427174995573646, -0.057145569943567745`}}], 
             0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.05247905762415916, 0.43151456804658395`}, {
               0.2427174995573646, -0.057145569943567745`}}], 
              0.02261146496815286]}}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.05247811165814975, 
              0.43151431937893664`}, {-0.24271935442557982`, \
-0.05714545724703327}}], 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.2951974660837295, 
               0.5113402233740288}, {-0.24271935442557982`, \
-0.05714545724703327}}], 0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {0.3398048599557982, 
             0.3428543764883584}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             0.2427174995573646, -0.057145569943567745`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, \
{-0.33980750197072085`, 0.3428523426844455}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, \
{-0.24271935442557982`, -0.05714545724703327}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.33980750197072085`, 
             0.3428523426844455}, {-0.11650676971454288`, 
             0.42856594102395607`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.33980750197072085`, 
             0.3428523426844455}, {-0.24271935442557982`, \
-0.05714545724703327}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.11650676971454288`, 0.42856594102395607`}, {
             0.11650324114004654`, 0.42856680445663864`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.11650676971454288`, 
             0.42856594102395607`}, {-0.24271935442557982`, \
-0.05714545724703327}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.11650324114004654`, 0.42856680445663864`}, {
             0.3398048599557982, 0.3428543764883584}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.11650324114004654`, 0.42856680445663864`}, {
             0.2427174995573646, -0.057145569943567745`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3398048599557982, 0.3428543764883584}, {
             0.2427174995573646, -0.057145569943567745`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.2427174995573646, -0.057145569943567745`}, \
{-0.24271935442557982`, -0.05714545724703327}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2427174995573646, -0.057145569943567745`}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.24271935442557982`, -0.05714545724703327}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.02261146496815286], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.031656050955414},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1., 1.2246467991473532*^-16}, 0.02261146496815286], 
            InsetBox["\<\"d\"\>", {1.031656050955414, 1.1449174941446927*^-16},
              ImageScaled[{-0.25, 0.5000000000000002}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1., -2.4492935982947064*^-16}, 0.02261146496815286], 
            InsetBox["\<\"e\"\>", {-1.031656050955414, -2.42861286636753*^-16},
              ImageScaled[{1.25, 0.49999999999999983}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.33980750197072085, 0.3428523426844455}, 
             0.02261146496815286], 
            InsetBox["\<\"i\"\>", {-0.3622113516916149, 0.36521689230600873}, 
             ImageScaled[{1.030795433528224, -0.02986432956520546}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.11650676971454288, 0.42856594102395607}, 
             0.02261146496815286], 
            InsetBox["\<\"g\"\>", {-0.14066330670156196, 0.44902485797687774},
              ImageScaled[{1.072320368253823, 0.015284211024843453}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.11650324114004654, 0.42856680445663864}, 
             0.02261146496815286], 
            InsetBox["\<\"f\"\>", {0.14065977542981967, 0.44902572459428963}, 
             ImageScaled[{-0.07232030435025927, 0.015284135571749013}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3398048599557982, 0.3428543764883584}, 
             0.02261146496815286], 
            InsetBox["\<\"h\"\>", {0.36220873985706914, 0.36521889587646944}, 
             ImageScaled[{-0.03079614856633006, -0.029863613269632272}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.2427174995573646, -0.057145569943567745}, 
             0.02261146496815286], 
            InsetBox["\<\"b\"\>", {0.2630400675198129, -0.08141692741494617}, 
             ImageScaled[{0.018514612157285892, 1.075040712727326}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.24271935442557982, -0.05714545724703327}, 
             0.02261146496815286], 
            InsetBox["\<\"c\"\>", {-0.2630419007822511, -0.08141683280905522},
              ImageScaled[{0.9814848759553398, 1.0750411413336187}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
            InsetBox["\<\"j\"\>", {5.898059818321144*^-17, -1.031656050955414},
              ImageScaled[{0.5000000000000002, 1.25}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "c", "h", "g", "e", "i", "b", "d", "f", "j"}, {{{1, 8}, {7, 
          2}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {7, 8}, {7, 4}, {7, 
          3}, {7, 9}, {7, 10}, {2, 6}, {2, 8}, {2, 10}, {2, 9}, {8, 10}, {8, 
          6}, {8, 5}, {5, 4}, {5, 6}, {9, 3}, {9, 10}, {4, 3}, {1, 8}, {7, 
          2}}}, {EdgeStyle -> {
           DirectedEdge["b", "c"] -> Opacity[0], 
            UndirectedEdge["b", "c"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["a", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "d"] -> Opacity[0]}, 
          GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {1., 
           1.2246467991473532`*^-16}, {-1., -2.4492935982947064`*^-16}, \
{-0.25410143844816496`, 0.3162487427150376}, {0.1084940554159696, 
           0.44220294053633236`}, {0.359316473624615, 
           0.37895317322500544`}, {-0.12487145979897221`, \
-0.17720821941335016`}, {0.32878227392248516`, 0.07360966044050206}, {
           6.123233995736766*^-17, -1.}, {
           0.3009777035308782, -0.27589963974321197`}}, 
          VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-1., -2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.25410143844816496`,
              0.3162487427150376}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.1084940554159696, 
             0.44220294053633236`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.359316473624615, 
             0.37895317322500544`}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.31672745658162654`, 0.5908700330046308}, {
              0.32878227392248516`, 0.07360966044050206}}], 
             0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.012054817340857463`, 0.4827396274358753}, {
               0.32878227392248516`, 0.07360966044050206}}], 
              0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {0.359316473624615, 
             0.37895317322500544`}}, 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{1., 1.2246467991473532`*^-16}, {
               0.46670452210783414`, -0.2735788130409802}, \
{-0.12487145979897221`, -0.17720821941335016`}}], 0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {0.32878227392248516`, 
             0.07360966044050206}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             0.3009777035308782, -0.27589963974321197`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, \
{-0.25410143844816496`, 0.3162487427150376}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, \
{-0.12487145979897221`, -0.17720821941335016`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.25410143844816496`, 0.3162487427150376}, {
             0.1084940554159696, 0.44220294053633236`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.25410143844816496`, 
             0.3162487427150376}, {-0.12487145979897221`, \
-0.17720821941335016`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.1084940554159696, 0.44220294053633236`}, {
             0.359316473624615, 0.37895317322500544`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.1084940554159696, 0.44220294053633236`}, {
             0.32878227392248516`, 0.07360966044050206}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.359316473624615, 0.37895317322500544`}, {
             0.32878227392248516`, 0.07360966044050206}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.12487145979897221`, -0.17720821941335016`}, {
             0.32878227392248516`, 0.07360966044050206}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.12487145979897221`, -0.17720821941335016`}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.12487145979897221`, -0.17720821941335016`}, {
             0.3009777035308782, -0.27589963974321197`}}, 
             0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-0.12487145979897221`, -0.17720821941335016`}, {
              0.4084240180931912, 0.09637059362762894}, {1., 
              1.2246467991473532`*^-16}}], 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.32878227392248516`, 0.07360966044050206}, {
             0.3009777035308782, -0.27589963974321197`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{6.123233995736766*^-17, -1.}, {
             0.3009777035308782, -0.27589963974321197`}}, 
             0.02261146496815286]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.02261146496815286], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.031656050955414},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1., 1.2246467991473532*^-16}, 0.02261146496815286], 
            InsetBox["\<\"c\"\>", {1.031656050955414, 1.1449174941446927*^-16},
              ImageScaled[{-0.25, 0.5000000000000002}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1., -2.4492935982947064*^-16}, 0.02261146496815286], 
            InsetBox["\<\"h\"\>", {-1.031656050955414, -2.42861286636753*^-16},
              ImageScaled[{1.25, 0.49999999999999983}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.25410143844816496, 0.3162487427150376}, 
             0.02261146496815286], 
            InsetBox["\<\"g\"\>", {-0.2769857472892163, 0.3381214190706907}, 
             ImageScaled[{1.0421785444736016, -0.018210792933229913}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.1084940554159696, 0.44220294053633236}, 
             0.02261146496815286], 
            InsetBox["\<\"e\"\>", {0.13148434829630667, 0.4639641903940057}, 
             ImageScaled[{-0.04468953453917357, -0.015570859304032458}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.359316473624615, 0.37895317322500544}, 
             0.02261146496815286], 
            InsetBox["\<\"i\"\>", {0.3818081264372766, 0.40122941877596086}, 
             ImageScaled[{-0.032875677805010106, -0.027772216021127005}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.12487145979897221, -0.17720821941335016}, 
             0.02261146496815286], 
            InsetBox["\<\"b\"\>", {-0.14779923171775586, -0.1990353318410627},
              ImageScaled[{1.0432082783575003, 1.0171312853849401}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.32878227392248516, 0.07360966044050206}, 
             0.02261146496815286], 
            InsetBox["\<\"d\"\>", {0.35337824644168636, 0.09353812495552341}, 
             ImageScaled[{-0.08273154207966726, 0.02785177129904104}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
            InsetBox["\<\"f\"\>", {5.898059818321144*^-17, -1.031656050955414},
              ImageScaled[{0.5000000000000002, 1.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3009777035308782, -0.27589963974321197}, 
             0.02261146496815286], 
            InsetBox["\<\"j\"\>", {0.3231594674151836, -0.2984844778668889}, 
             ImageScaled[{-0.02553374192695368, 1.0350834384432526}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "c", "g", "e", "d", "i", "b", "j", "h", "f"}, {{{1, 7}, {2, 
          5}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {7, 2}, {7, 8}, {7, 
          5}, {7, 9}, {7, 10}, {2, 6}, {2, 8}, {2, 3}, {5, 9}, {5, 8}, {5, 
          6}, {4, 3}, {4, 10}, {4, 9}, {10, 9}, {10, 3}, {6, 8}, {1, 7}, {2, 
          5}}}, {EdgeStyle -> {UndirectedEdge["a", "b"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["c", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "b"] -> Opacity[0], 
            DirectedEdge["c", "d"] -> Opacity[0]}, GraphLayout -> 
          "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
           0.17826738750151344`, 0.32473600734932206`}, {-0.2671461017086056, 
           0.27646600260201276`}, {-1., -2.4492935982947064`*^-16}, {1., 
           1.2246467991473532`*^-16}, {0.4114039366241168, 
           0.3647813583187118}, {0.2797527904321063, -0.1519493127332848}, {
           0.46735602863943415`, 0.1343920132336873}, {
           6.123233995736766*^-17, -1.}, {-0.24684832781912483`, \
-0.21887082753281809`}}, VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.17826738750151344`, 
             0.32473600734932206`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.2671461017086056, 
             0.27646600260201276`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-1., -2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.4114039366241168, 
             0.3647813583187118}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.3293038009189915, 0.47002810151857743`}, {
              0.2797527904321063, -0.1519493127332848}}], 
             0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.049551010486885545`, 0.3780225857481397}, {
               0.2797527904321063, -0.1519493127332848}}], 
              0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.17826738750151344`, 
             0.32473600734932206`}, {-0.2671461017086056, 
             0.27646600260201276`}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{0.17826738750151344`, 0.32473600734932206`}, {
              0.6425335254365431, 0.2974943284586455}, {1., 
              1.2246467991473532`*^-16}}], 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.17826738750151344`, 0.32473600734932206`}, {
               0.5357338620649745, 0.027241678890675355`}, {1., 
               1.2246467991473532`*^-16}}], 0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.17826738750151344`, 0.32473600734932206`}, {
             0.4114039366241168, 0.3647813583187118}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.17826738750151344`, 0.32473600734932206`}, {
             0.2797527904321063, -0.1519493127332848}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.17826738750151344`, 0.32473600734932206`}, {
             0.46735602863943415`, 0.1343920132336873}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.2671461017086056, 
             0.27646600260201276`}, {-1., -2.4492935982947064`*^-16}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.2671461017086056, 
             0.27646600260201276`}, {-0.24684832781912483`, \
-0.21887082753281809`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, \
{-0.24684832781912483`, -0.21887082753281809`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {0.4114039366241168, 
             0.3647813583187118}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             0.2797527904321063, -0.1519493127332848}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {0.46735602863943415`, 
             0.1343920132336873}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.4114039366241168, 0.3647813583187118}, {
             0.46735602863943415`, 0.1343920132336873}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2797527904321063, -0.1519493127332848}, {
             0.46735602863943415`, 0.1343920132336873}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2797527904321063, -0.1519493127332848}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.2797527904321063, -0.1519493127332848}, \
{-0.24684832781912483`, -0.21887082753281809`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             6.123233995736766*^-17, -1.}, {-0.24684832781912483`, \
-0.21887082753281809`}}, 0.02261146496815286]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.02261146496815286], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.031656050955414},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.17826738750151344, 0.32473600734932206}, 
             0.02261146496815286], 
            InsetBox["\<\"c\"\>", {0.15970600417756142, 0.2990926727145074}, 
             ImageScaled[{0.9397591320714991, 1.1075458054827816}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.2671461017086056, 0.27646600260201276}, 
             0.02261146496815286], 
            InsetBox["\<\"g\"\>", {-0.28960897364098975, 0.29877126984186164},
              ImageScaled[{1.032193796788377, -0.028459802312315485}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1., -2.4492935982947064*^-16}, 0.02261146496815286], 
            InsetBox["\<\"e\"\>", {-1.031656050955414, -2.42861286636753*^-16},
              ImageScaled[{1.25, 0.49999999999999983}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1., 1.2246467991473532*^-16}, 0.02261146496815286], 
            InsetBox["\<\"d\"\>", {1.031656050955414, 1.1449174941446927*^-16},
              ImageScaled[{-0.25, 0.5000000000000002}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.4114039366241168, 0.3647813583187118}, 
             0.02261146496815286], 
            InsetBox["\<\"i\"\>", {0.43356417440792644, 0.3873873182288059}, 
             ImageScaled[{-0.02502374226229176, -0.03558385903693795}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.2797527904321063, -0.1519493127332848}, 
             0.02261146496815286], 
            InsetBox["\<\"b\"\>", {0.30086417763987683, -0.17553776101322371},
              ImageScaled[{-0.00017421402715844803, 1.0588611237349708}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.46735602863943415, 0.1343920132336873}, 
             0.02261146496815286], 
            InsetBox["\<\"j\"\>", {0.4898396949560749, 0.15667631961853407}, 
             ImageScaled[{-0.03268646052000879, -0.027963194530324254}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
            InsetBox["\<\"h\"\>", {5.898059818321144*^-17, -1.031656050955414},
              ImageScaled[{0.5000000000000002, 1.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.24684832781912483, -0.21887082753281809}, 
             0.02261146496815286], 
            InsetBox["\<\"f\"\>", {-0.2689706223880354, -0.24151392019036202},
              ImageScaled[{1.024124785812719, 1.0364636137677667}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "c", "h", "e", "f", "i", "b", "d", "j", "g"}, {{{1, 8}, {7, 
          2}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {7, 8}, {7, 9}, {7, 
          6}, {7, 5}, {7, 10}, {2, 6}, {2, 9}, {2, 8}, {2, 3}, {8, 10}, {8, 
          3}, {8, 9}, {4, 3}, {4, 10}, {4, 5}, {5, 10}, {6, 9}, {1, 8}, {7, 
          2}}}, {EdgeStyle -> {
           DirectedEdge["b", "c"] -> Opacity[0], 
            UndirectedEdge["b", "c"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["a", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "d"] -> Opacity[0]}, 
          GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
           0.27952191237379276`, 0.16962759975220823`}, {
           0.0027287555350183346`, 
           0.30897807622942924`}, {-0.3286057417558529, 
           0.26888731313020153`}, {-1., -2.4492935982947064`*^-16}, {1., 
           1.2246467991473532`*^-16}, {6.123233995736766*^-17, -1.}, {
           0.05999590553344512, -0.20261310117404324`}, {
           0.3348794544768095, -0.2582463753554587}, {-0.3171524590556019, \
-0.23343144701096047`}}, VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.27952191237379276`, 
             0.16962759975220823`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
             0.0027287555350183346`, 0.30897807622942924`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.3286057417558529, 
             0.26888731313020153`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-1., -2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.2277565496959864, 0.4085592209468311}, {
              0.05999590553344512, -0.20261310117404324`}}], 
             0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.16776064416254186`, 0.3888276778791317}, {
               0.05999590553344512, -0.20261310117404324`}}], 
              0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.27952191237379276`, 0.16962759975220823`}, {
             0.0027287555350183346`, 0.30897807622942924`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.27952191237379276`, 0.16962759975220823`}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.27952191237379276`, 0.16962759975220823`}, {
               0.3320953926161442, -0.4611509922486958}, {
               6.123233995736766*^-17, -1.}}], 0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.27952191237379276`, 0.16962759975220823`}, {
             0.05999590553344512, -0.20261310117404324`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.27952191237379276`, 0.16962759975220823`}, {
             0.3348794544768095, -0.2582463753554587}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.0027287555350183346`, 
             0.30897807622942924`}, {-0.3286057417558529, 
             0.26888731313020153`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.0027287555350183346`, 0.30897807622942924`}, {
             0.05999590553344512, -0.20261310117404324`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.3286057417558529, 
             0.26888731313020153`}, {-1., -2.4492935982947064`*^-16}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.3286057417558529, 
             0.26888731313020153`}, {-0.3171524590556019, \
-0.23343144701096047`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {-0.3171524590556019, \
-0.23343144701096047`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             0.3348794544768095, -0.2582463753554587}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{6.123233995736766*^-17, -1.}, {
             0.05999590553344512, -0.20261310117404324`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{6.123233995736766*^-17, -1.}, {
             0.3348794544768095, -0.2582463753554587}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             6.123233995736766*^-17, -1.}, {-0.3171524590556019, \
-0.23343144701096047`}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{
              6.123233995736766*^-17, -1.}, {-0.052573480242349896`, \
-0.3692214079990935}, {0.27952191237379276`, 0.16962759975220823`}}], 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.05999590553344512, -0.20261310117404324`}, {
             0.3348794544768095, -0.2582463753554587}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.05999590553344512, -0.20261310117404324`}, \
{-0.3171524590556019, -0.23343144701096047`}}, 0.02261146496815286]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.02261146496815286], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.031656050955414},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.27952191237379276, 0.16962759975220823}, 
             0.02261146496815286], 
            InsetBox["\<\"c\"\>", {0.30083580384331987, 0.1930332313932682}, 
             ImageScaled[{-0.004971975963143027, -0.05452980397078644}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.0027287555350183346, 0.30897807622942924}, 
             0.02261146496815286], 
            InsetBox["\<\"h\"\>", {0.029647046692674144, 0.3256367425398947}, 
             ImageScaled[{-0.13775227038510507, 0.10532033037076283}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.3286057417558529, 0.26888731313020153}, 
             0.02261146496815286], 
            InsetBox["\<\"e\"\>", {-0.3505209772201565, 0.2917308683840559}, 
             ImageScaled[{1.0192191098434114, -0.041213004253792374}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1., -2.4492935982947064*^-16}, 0.02261146496815286], 
            InsetBox["\<\"f\"\>", {-1.031656050955414, -2.42861286636753*^-16},
              ImageScaled[{1.25, 0.49999999999999983}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1., 1.2246467991473532*^-16}, 0.02261146496815286], 
            InsetBox["\<\"i\"\>", {1.031656050955414, 1.1449174941446927*^-16},
              ImageScaled[{-0.25, 0.5000000000000002}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
            InsetBox["\<\"b\"\>", {5.898059818321144*^-17, -1.031656050955414},
              ImageScaled[{0.5000000000000002, 1.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.05999590553344512, -0.20261310117404324}, 
             0.02261146496815286], 
            InsetBox["\<\"d\"\>", {0.035559032529113285, -0.1824898608817363},
              ImageScaled[{1.0789621320442804, 0.023237113798964815}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3348794544768095, -0.2582463753554587}, 
             0.02261146496815286], 
            InsetBox["\<\"j\"\>", {0.35665439775771485, -0.2812236991161825}, 
             ImageScaled[{-0.01589528598120926, 1.0443822681740895}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.3171524590556019, -0.23343144701096047}, 
             0.02261146496815286], 
            InsetBox["\<\"g\"\>", {-0.3388218412303631, -0.2565083497116244}, 
             ImageScaled[{1.0133943161122994, 1.0467415076465154}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "c", "e", "f", "d", "j", "i", "b", "h", "g"}, {{{2, 5}}, {{1, 
          2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {8, 2}, {8, 7}, {8, 
          6}, {8, 5}, {8, 9}, {8, 10}, {2, 7}, {2, 10}, {2, 3}, {5, 4}, {5, 
          9}, {5, 6}, {3, 10}, {3, 4}, {4, 9}, {10, 9}, {7, 6}, {1, 8}, {1, 
          8}, {2, 5}}}, {EdgeStyle -> {UndirectedEdge["a", "b"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["c", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["c", "d"] -> Opacity[0]}, 
          GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{0.16667949977013705`, 
           0.16667765764447726`}, {-0.20832405281601413`, 
           0.20834128168036883`}, {-1.8369701987210297`*^-16, 1.}, {1., 
           1.2246467991473532`*^-16}, {
           0.20834322952473058`, -0.20832485768905076`}, {
           0.04168074136116502, -0.04165461232180156}, {-0.04165441131197707, 
           0.041677162828547096`}, {-0.16665908220701595`, \
-0.16666017091698945`}, {
           6.123233995736766*^-17, -1.}, {-1., -2.4492935982947064`*^-16}}, 
          VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{0.16667949977013705`, 
             0.16667765764447726`}, {-0.20832405281601413`, 
             0.20834128168036883`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.16667949977013705`, 
             0.16667765764447726`}, {-1.8369701987210297`*^-16, 1.}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.16667949977013705`, 0.16667765764447726`}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.16667949977013705`, 0.16667765764447726`}, {
             0.20834322952473058`, -0.20832485768905076`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.16667949977013705`, 0.16667765764447726`}, {
             0.04168074136116502, -0.04165461232180156}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.16667949977013705`, 
             0.16667765764447726`}, {-0.04165441131197707, 
             0.041677162828547096`}}, 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.16667949977013705`, 0.16667765764447726`}, {
               0.05482453037460595, -0.054805702121539394`}, \
{-0.16665908220701595`, -0.16666017091698945`}}], 0.02261146496815286]}}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.16667949977013705`, 
               0.16667765764447726`}, {-0.054804112811484125`, 
               0.05482318884902771}, {-0.16665908220701595`, \
-0.16666017091698945`}}], 0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.20832405281601413`, 
             0.20834128168036883`}, {-1.8369701987210297`*^-16, 1.}}, 
             0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-0.20832405281601413`, 0.20834128168036883`}, {
              0.0685264796381698, 0.06852529123052933}, {
              0.20834322952473058`, -0.20832485768905076`}}], 
             0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.20832405281601413`, 
               0.20834128168036883`}, {-0.06850730292945406, \
-0.06850886723921103}, {0.20834322952473058`, -0.20832485768905076`}}], 
              0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.20832405281601413`, 
             0.20834128168036883`}, {-0.04165441131197707, 
             0.041677162828547096`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.20832405281601413`, 
             0.20834128168036883`}, {-0.16665908220701595`, \
-0.16666017091698945`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.20832405281601413`, 
             0.20834128168036883`}, {-1., -2.4492935982947064`*^-16}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-1., -2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             0.20834322952473058`, -0.20832485768905076`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.20834322952473058`, -0.20832485768905076`}, {
             0.04168074136116502, -0.04165461232180156}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.20834322952473058`, -0.20832485768905076`}, \
{-0.16665908220701595`, -0.16666017091698945`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.20834322952473058`, -0.20832485768905076`}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.04168074136116502, -0.04165461232180156}, \
{-0.04165441131197707, 0.041677162828547096`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.04168074136116502, -0.04165461232180156}, \
{-0.16665908220701595`, -0.16666017091698945`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.04165441131197707, 
             0.041677162828547096`}, {-0.16665908220701595`, \
-0.16666017091698945`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.16665908220701595`, -0.16666017091698945`}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.16665908220701595`, -0.16666017091698945`}, {-1., \
-2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             6.123233995736766*^-17, -1.}, {-1., -2.4492935982947064`*^-16}}, 
             0.02261146496815286]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{0.16667949977013705, 0.16667765764447726}, 
             0.02261146496815286], 
            InsetBox["\<\"a\"\>", {0.18906368903523169, 0.1890618849716867}, 
             ImageScaled[{-0.030329635002997124, -0.03033053677644082}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.20832405281601413, 0.20834128168036883}, 
             0.02261146496815286], 
            InsetBox["\<\"c\"\>", {-0.23070842896135554, 0.23072532212608904},
              ImageScaled[{1.030334062598381, -0.030326109151620706}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.02261146496815286], 
            InsetBox["\<\"e\"\>", {-1.734723475976807*^-16, 1.031656050955414},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1., 1.2246467991473532*^-16}, 0.02261146496815286], 
            InsetBox["\<\"f\"\>", {1.031656050955414, 1.1449174941446927*^-16},
              ImageScaled[{-0.25, 0.5000000000000002}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.20834322952473058, -0.20832485768905076}, 
             0.02261146496815286], 
            InsetBox["\<\"d\"\>", {0.23072725883554138, -0.23070924496912906},
              ImageScaled[{-0.030325845341643953, 1.0303343264042701}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.04168074136116502, -0.04165461232180156}, 
             0.02261146496815286], 
            InsetBox["\<\"j\"\>", {0.07309965203314898, -0.037787104819848934},
              ImageScaled[{-0.2443816361420751, 0.40837042085414055}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.04165441131197707, 0.041677162828547096}, 
             0.02261146496815286], 
            InsetBox["\<\"i\"\>", {-0.03778684017865583, 0.07309606566776902},
              ImageScaled[{0.4083689132900247, -0.24438145056707916}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.16665908220701595, -0.16666017091698945}, 
             0.02261146496815286], 
            InsetBox["\<\"b\"\>", {-0.18904330175091577, -0.18904436796540425},
              ImageScaled[{1.0303303523730794, 1.030329819406608}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
            InsetBox["\<\"h\"\>", {5.898059818321144*^-17, -1.031656050955414},
              ImageScaled[{0.5000000000000002, 1.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1., -2.4492935982947064*^-16}, 0.02261146496815286], 
            InsetBox["\<\"g\"\>", {-1.031656050955414, -2.42861286636753*^-16},
              ImageScaled[{1.25, 0.49999999999999983}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "b", "h", "i", "c", "j", "f", "d", "e", "g"}, {{{1, 7}, {2, 
          9}, {5, 8}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {2, 6}, {2, 
          7}, {2, 8}, {2, 3}, {5, 4}, {5, 9}, {5, 7}, {5, 6}, {8, 7}, {8, 
          9}, {8, 10}, {8, 3}, {9, 4}, {9, 10}, {9, 7}, {7, 6}, {10, 4}, {10, 
          3}, {1, 7}, {2, 9}, {5, 8}}}, {
         EdgeStyle -> {UndirectedEdge["b", "e"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "f"] -> Opacity[0], 
            UndirectedEdge["a", "f"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["b", "e"] -> Opacity[0], 
            UndirectedEdge["c", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["c", "d"] -> Opacity[0]}, 
          GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 
           1.}, {-0.24138614097522865`, 
           0.2857078838551817}, {-1., -2.4492935982947064`*^-16}, {1., 
           1.2246467991473532`*^-16}, {0.24137270221963453`, 
           0.28570809239342443`}, {-6.704024262574326*^-6, 
           0.42856514537105084`}, {-6.9685857496365465`*^-6, 
           0.1428506117023151}, {-0.2069006703296532, -0.14286100293018747`}, \
{0.20689301266084636`, -0.14286045976688955`}, {6.123233995736766*^-17, -1.}},
           VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.24138614097522865`,
              0.2857078838551817}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-1., -2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.24137270221963453`, 
             0.28570809239342443`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-6.704024262574326*^-6, 0.42856514537105084`}}, 
             0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.14094680156634778`, 
              0.5714241599317103}, {-6.9685857496365465`*^-6, 
              0.1428506117023151}}], 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.14095377015209723`, 
               0.5714264517706056}, {-6.9685857496365465`*^-6, 
               0.1428506117023151}}], 0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.24138614097522865`, 
             0.2857078838551817}, {-1., -2.4492935982947064`*^-16}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.24138614097522865`, 
             0.2857078838551817}, {-6.704024262574326*^-6, 
             0.42856514537105084`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.24138614097522865`, 
             0.2857078838551817}, {-6.9685857496365465`*^-6, 
             0.1428506117023151}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.24138614097522865`, 
             0.2857078838551817}, {-0.2069006703296532, \
-0.14286100293018747`}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-0.24138614097522865`, 0.2857078838551817}, {
              0.053227534487053724`, 0.14513907101467652`}, {
              0.20689301266084636`, -0.14286045976688955`}}], 
             0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.24138614097522865`, 
               0.2857078838551817}, {-0.08772066280143365, \
-0.0022916469263862234`}, {0.20689301266084636`, -0.14286045976688955`}}], 
              0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {-0.2069006703296532, \
-0.14286100293018747`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {0.24137270221963453`, 
             0.28570809239342443`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             0.20689301266084636`, -0.14286045976688955`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.24137270221963453`, 
             0.28570809239342443`}, {-6.704024262574326*^-6, 
             0.42856514537105084`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.24137270221963453`, 
             0.28570809239342443`}, {-6.9685857496365465`*^-6, 
             0.1428506117023151}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{0.24137270221963453`, 0.28570809239342443`}, {
              0.08771023819959717, -0.002290863592682706}, \
{-0.2069006703296532, -0.14286100293018747`}}], 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.24137270221963453`, 
               0.28570809239342443`}, {-0.05323820630961634, 
               0.1451379530559186}, {-0.2069006703296532, \
-0.14286100293018747`}}], 0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.24137270221963453`, 0.28570809239342443`}, {
             0.20689301266084636`, -0.14286045976688955`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-6.704024262574326*^-6, 
             0.42856514537105084`}, {-6.9685857496365465`*^-6, 
             0.1428506117023151}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-6.9685857496365465`*^-6, 
             0.1428506117023151}, {-0.2069006703296532, \
-0.14286100293018747`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-6.9685857496365465`*^-6, 0.1428506117023151}, {
             0.20689301266084636`, -0.14286045976688955`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.2069006703296532, -0.14286100293018747`}, {
             0.20689301266084636`, -0.14286045976688955`}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.2069006703296532, -0.14286100293018747`}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.20689301266084636`, -0.14286045976688955`}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.02261146496815286], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.031656050955414},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.24138614097522865, 0.2857078838551817}, 
             0.02261146496815286], 
            InsetBox["\<\"b\"\>", {-0.2641509289241933, 0.3077049289233367}, 
             ImageScaled[{1.039346837221446, -0.021157355487978258}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1., -2.4492935982947064*^-16}, 0.02261146496815286], 
            InsetBox["\<\"h\"\>", {-1.031656050955414, -2.42861286636753*^-16},
              ImageScaled[{1.25, 0.49999999999999983}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1., 1.2246467991473532*^-16}, 0.02261146496815286], 
            InsetBox["\<\"i\"\>", {1.031656050955414, 1.1449174941446927*^-16},
              ImageScaled[{-0.25, 0.5000000000000002}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.24137270221963453, 0.28570809239342443}, 
             0.02261146496815286], 
            InsetBox["\<\"c\"\>", {0.26413761329803853, 0.3077050100339514}, 
             ImageScaled[{-0.03934975442295219, -0.02115433645312903}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-6.704024262574326*^-6, 0.42856514537105084}, 
             0.02261146496815286], 
            InsetBox["\<\"j\"\>", {-0.027506602760210254, 0.44424510492471014},
              ImageScaled[{1.1515318060679758, 0.12850800051441014}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-6.9685857496365465*^-6, 0.1428506117023151}, 
             0.02261146496815286], 
            InsetBox["\<\"f\"\>", {-0.03100126997286708, 0.13641175748620665},
              ImageScaled[{1.2343217280348249, 0.6525503187015632}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.2069006703296532, -0.14286100293018747}, 
             0.02261146496815286], 
            InsetBox["\<\"d\"\>", {-0.22861909934614186, -0.1658917520093536},
              ImageScaled[{1.0145563413866274, 1.0456480289882926}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.20689301266084636, -0.14286045976688955}, 
             0.02261146496815286], 
            InsetBox["\<\"e\"\>", {0.22861151351897363, -0.1658911410978292}, 
             ImageScaled[{-0.014558043469715787, 1.045646423886951}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
            InsetBox["\<\"g\"\>", {5.898059818321144*^-17, -1.031656050955414},
              ImageScaled[{0.5000000000000002, 1.25}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "b", "f", "h", "i", "c", "g", "d", "j", "e"}, {{{1, 8}, {1, 
          10}, {2, 6}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {2, 
          7}, {2, 8}, {2, 9}, {2, 3}, {6, 5}, {6, 10}, {6, 8}, {6, 7}, {8, 
          7}, {8, 10}, {8, 9}, {10, 5}, {10, 4}, {10, 9}, {3, 9}, {3, 4}, {4, 
          5}, {1, 8}, {1, 10}, {2, 6}}}, {
         EdgeStyle -> {
           DirectedEdge["b", "c"] -> Opacity[0], 
            UndirectedEdge["b", "c"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["a", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["a", "e"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "d"] -> Opacity[0], 
            DirectedEdge["a", "e"] -> Opacity[0]}, GraphLayout -> 
          "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{0.17111907103112958`, 
           0.07238973106926305}, {-0.23098368991926993`, 
           0.14693721362682882`}, {-1.8369701987210297`*^-16, 1.}, {1., 
           1.2246467991473532`*^-16}, {
           0.30003666106282495`, -0.3107017491295175}, {
           0.029023642293295127`, -0.3152031361990746}, \
{-0.07137650711993601, -0.08671728764539073}, {-0.25466731094918216`, \
-0.25099664204352734`}, {-1., -2.4492935982947064`*^-16}, {
           6.123233995736766*^-17, -1.}}, VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{0.17111907103112958`, 
             0.07238973106926305}, {-0.23098368991926993`, 
             0.14693721362682882`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.17111907103112958`, 
             0.07238973106926305}, {-1.8369701987210297`*^-16, 1.}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.17111907103112958`, 0.07238973106926305}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.17111907103112958`, 0.07238973106926305}, {
             0.30003666106282495`, -0.3107017491295175}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.17111907103112958`, 0.07238973106926305}, {
             0.029023642293295127`, -0.3152031361990746}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.17111907103112958`, 
             0.07238973106926305}, {-0.07137650711993601, \
-0.08671728764539073}}, 0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{0.17111907103112958`, 0.07238973106926305}, {
              0.01140377686447788, -0.15932008628037064`}, \
{-0.25466731094918216`, -0.25099664204352734`}}], 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.17111907103112958`, 
               0.07238973106926305}, {-0.09495201678253053, \
-0.019286824693893454`}, {-0.25466731094918216`, -0.25099664204352734`}}], 
              0.02261146496815286]}}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{0.17111907103112958`, 0.07238973106926305}, {
              0.2619041041640957, -0.49194408236301057`}, {
              6.123233995736766*^-17, -1.}}], 0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.17111907103112958`, 
               0.07238973106926305}, {-0.0907850331329643, \
-0.43566618656772604`}, {6.123233995736766*^-17, -1.}}], 
              0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.23098368991926993`, 
             0.14693721362682882`}, {-1.8369701987210297`*^-16, 1.}}, 
             0.02261146496815286]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-0.23098368991926993`, 
              0.14693721362682882`}, {-0.024985319384149197`, \
-0.04137716130399975}, {0.029023642293295127`, -0.3152031361990746}}], 
             0.02261146496815286]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.23098368991926993`, 
               0.14693721362682882`}, {-0.17697472824182622`, \
-0.12688876126824541`}, {0.029023642293295127`, -0.3152031361990746}}], 
              0.02261146496815286]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.23098368991926993`, 
             0.14693721362682882`}, {-0.07137650711993601, \
-0.08671728764539073}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.23098368991926993`, 
             0.14693721362682882`}, {-0.25466731094918216`, \
-0.25099664204352734`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.23098368991926993`, 
             0.14693721362682882`}, {-1., -2.4492935982947064`*^-16}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
             1.2246467991473532`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-1., -2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             0.30003666106282495`, -0.3107017491295175}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{1., 1.2246467991473532`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.30003666106282495`, -0.3107017491295175}, {
             0.029023642293295127`, -0.3152031361990746}}, 
             0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.30003666106282495`, -0.3107017491295175}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.029023642293295127`, -0.3152031361990746}, \
{-0.07137650711993601, -0.08671728764539073}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.029023642293295127`, -0.3152031361990746}, \
{-0.25466731094918216`, -0.25099664204352734`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.029023642293295127`, -0.3152031361990746}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.07137650711993601, -0.08671728764539073}, \
{-0.25466731094918216`, -0.25099664204352734`}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.25466731094918216`, -0.25099664204352734`}, {-1., \
-2.4492935982947064`*^-16}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.25466731094918216`, -0.25099664204352734`}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1., -2.4492935982947064`*^-16}, {
             6.123233995736766*^-17, -1.}}, 0.02261146496815286]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{0.17111907103112958, 0.07238973106926305}, 
             0.02261146496815286], 
            InsetBox["\<\"a\"\>", {0.19241156382822988, 0.09581483112405897}, 
             ImageScaled[{-0.004464995343774869, -0.054991052606080504}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.23098368991926993, 0.14693721362682882}, 
             0.02261146496815286], 
            InsetBox["\<\"b\"\>", {-0.25250560153376694, 0.17015171087638273},
              ImageScaled[{1.0099004210476914, -0.05000141873943109}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.02261146496815286], 
            InsetBox["\<\"f\"\>", {-1.734723475976807*^-16, 1.031656050955414},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{1., 1.2246467991473532*^-16}, 0.02261146496815286], 
            InsetBox["\<\"h\"\>", {1.031656050955414, 1.1449174941446927*^-16},
              ImageScaled[{-0.25, 0.5000000000000002}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.30003666106282495, -0.3107017491295175}, 
             0.02261146496815286], 
            InsetBox["\<\"i\"\>", {0.3225014304458919, -0.3330051053490954}, 
             ImageScaled[{-0.03223875148010735, 1.0284145261278275}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.029023642293295127, -0.3152031361990746}, 
             0.02261146496815286], 
            InsetBox["\<\"c\"\>", {0.0038790435135707996, -0.33443474336796336},
              ImageScaled[{1.0957296793385396, 0.9556381778946984}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.07137650711993601, -0.08671728764539073}, 
             0.02261146496815286], 
            InsetBox["\<\"g\"\>", {-0.04102474873760363, -0.09571041419805769},
              ImageScaled[{-0.2190985009093842, 0.7130665294922605}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.25466731094918216, -0.25099664204352734}, 
             0.02261146496815286], 
            InsetBox["\<\"d\"\>", {-0.2770188544303546, -0.27341346755698986},
              ImageScaled[{1.0295561860982017, 1.031102857989982}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-1., -2.4492935982947064*^-16}, 0.02261146496815286], 
            InsetBox["\<\"j\"\>", {-1.031656050955414, -2.42861286636753*^-16},
              ImageScaled[{1.25, 0.49999999999999983}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
            InsetBox["\<\"e\"\>", {5.898059818321144*^-17, -1.031656050955414},
              ImageScaled[{0.5000000000000002, 1.25}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{"a", "c", "d", "f", "h", "j", "i", "g", "e", "b"}, {
         Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {1, 8}, {1, 
          9}, {10, 2}, {10, 9}, {10, 8}, {10, 7}, {10, 6}, {10, 5}, {10, 4}, {
          10, 3}, {2, 9}, {2, 3}, {3, 4}, {9, 8}, {4, 5}, {8, 7}, {5, 6}, {7, 
          6}, {1, 10}, {1, 10}, {1, 10}, {1, 10}}}, {
         EdgeStyle -> {UndirectedEdge["a", "b"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
          ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999998}, {0.23175401903007306`, 
           0.3181724330170251}, {0.06098863951201549, 0.5363518091676178}, {
           0.012198491475279963`, 
           0.5908970669402991}, {-0.012196657546843261`, 
           0.5908979172876889}, {-0.06098696730223547, 
           0.5363543115621321}, {-0.2317528057430283, 
           0.3181758563198121}, {-0.8660254037844385, -0.5000000000000004}, {
           5.899281576987603*^-7, 0.23635617428682187`}}, 
          VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
             0.8660254037844387, -0.4999999999999998}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.23175401903007306`, 
             0.3181724330170251}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.06098863951201549, 
             0.5363518091676178}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.012198491475279963`,
              0.5908970669402991}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-0.012196657546843261`, 0.5908979172876889}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.06098696730223547, 
             0.5363543115621321}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.2317528057430283, 
             0.3181758563198121}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-0.8660254037844385, -0.5000000000000004}}, 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.12557445624612737`, 0.6181781841516371}, {
               5.899281576987603*^-7, 0.23635617428682187`}}], 
              0.020399597244776385`]}}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.04198441658617289, 0.6181781195768505}, {
               5.899281576987603*^-7, 0.23635617428682187`}}], 
              0.020399597244776385`]}}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.04198382665801511, 0.6181780547099426}, {
               5.899281576987603*^-7, 0.23635617428682187`}}], 
              0.020399597244776385`]}}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.12557386631797007`, 0.6181779901351827}, {
               5.899281576987603*^-7, 0.23635617428682187`}}], 
              0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.23175401903007306`, 0.3181724330170251}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             5.899281576987603*^-7, 0.23635617428682187`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.23175401903007306`, 0.3181724330170251}, {
             0.06098863951201549, 0.5363518091676178}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.23175401903007306`, 0.3181724330170251}, {
             5.899281576987603*^-7, 0.23635617428682187`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.06098863951201549, 0.5363518091676178}, {
             0.012198491475279963`, 0.5908970669402991}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.06098863951201549, 0.5363518091676178}, {
             5.899281576987603*^-7, 0.23635617428682187`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.012198491475279963`, 
             0.5908970669402991}, {-0.012196657546843261`, 
             0.5908979172876889}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.012198491475279963`, 0.5908970669402991}, {
             5.899281576987603*^-7, 0.23635617428682187`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.012196657546843261`, 
             0.5908979172876889}, {-0.06098696730223547, 0.5363543115621321}},
              0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.012196657546843261`, 0.5908979172876889}, {
             5.899281576987603*^-7, 0.23635617428682187`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.06098696730223547, 
             0.5363543115621321}, {-0.2317528057430283, 0.3181758563198121}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.06098696730223547, 0.5363543115621321}, {
             5.899281576987603*^-7, 0.23635617428682187`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.2317528057430283, 
             0.3181758563198121}, {-0.8660254037844385, -0.5000000000000004}},
              0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.2317528057430283, 0.3181758563198121}, {
             5.899281576987603*^-7, 0.23635617428682187`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
             5.899281576987603*^-7, 0.23635617428682187`}}, 
             0.020399597244776385`]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.8660254037844387, -0.4999999999999998}, 
             0.020399597244776385], 
            InsetBox["\<\"c\"\>", {0.8907586010017651, -0.5142797180713432}, 
             ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.23175401903007306, 0.3181724330170251}, 
             0.020399597244776385], 
            InsetBox["\<\"d\"\>", {0.25690505157899257, 0.3317026567591294}, 
             ImageScaled[{-0.16049183595383654, 0.14468248757156615}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.06098863951201549, 0.5363518091676178}, 
             0.020399597244776385], 
            InsetBox["\<\"f\"\>", {0.08732199405634827, 0.5474060314935293}, 
             ImageScaled[{-0.19154082067922318, 0.20970481689441267}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.012198491475279963, 0.5908970669402991}, 
             0.020399597244776385], 
            InsetBox["\<\"h\"\>", {0.038722901629623566, 0.6014846567865467}, 
             ImageScaled[{-0.1965581363850446, 0.22195906302165924}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.012196657546843261, 0.5908979172876889}, 
             0.020399597244776385], 
            InsetBox["\<\"j\"\>", {-0.0387210026899671, 0.6014856700009259}, 
             ImageScaled[{1.1965564291239286, 0.22195478596796225}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.06098696730223547, 0.5363543115621321}, 
             0.020399597244776385], 
            InsetBox["\<\"i\"\>", {-0.08732031905219775, 0.5474085405447872}, 
             ImageScaled[{1.191540747296196, 0.20970464208151973}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.2317528057430283, 0.3181758563198121}, 
             0.020399597244776385], 
            InsetBox["\<\"g\"\>", {-0.25690384617402684, 0.33170606541008457},
              ImageScaled[{1.160492042945291, 0.1446828723436543}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.020399597244776385], 
            InsetBox["\<\"e\"\>", {-0.8907586010017648, -0.5142797180713439}, 
             ImageScaled[{1.149519052838329, 0.875}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{5.899281576987603*^-7, 0.23635617428682187}, 
             0.020399597244776385], 
            InsetBox["\<\"b\"\>", {5.803275198203173*^-7, 0.20779673814413654},
              ImageScaled[{0.500000252122569, 1.2499999999999576}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{
          "a", "b", "d", "e", "c", "i", "f", "g", "h", "j"}, {{{1, 7}, {2, 
           4}, {5, 8}, {3, 9}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {2, 
           6}, {2, 7}, {2, 8}, {2, 3}, {5, 4}, {5, 9}, {5, 7}, {5, 6}, {3, 
           8}, {3, 10}, {3, 4}, {4, 10}, {4, 9}, {7, 6}, {7, 9}, {7, 8}, {8, 
           9}, {8, 10}, {9, 10}, {1, 7}, {2, 4}, {5, 8}, {3, 9}}}, {
          EdgeStyle -> {
            DirectedEdge["d", "h"] -> Opacity[0], DirectedEdge["c", "g"] -> 
             Opacity[0], UndirectedEdge["b", "e"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, DirectedEdge["a", "f"] -> Opacity[0], 
             UndirectedEdge["c", "g"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, UndirectedEdge["d", "h"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, UndirectedEdge["a", "f"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, DirectedEdge["b", "e"] -> Opacity[0]}, 
           GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
           VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
            0.8660254037844387, -0.4999999999999998}, {0.293816805551992, 
            0.1696361884191052}, {0.0965064318885859, 
            0.2970984216459229}, {-0.12052916162699127`, 
            0.13730980788311728`}, {-0.8660254037844385, \
-0.5000000000000004}, {0.05864845018382534, -0.17303504888038534`}, {
            0.3055482365956149, -0.06496994458964148}, {0.10823874537888836`, 
            0.062492733035436954`}, {0.2010275548537703, 0.1160643496277059}},
            VertexLabels -> {Automatic}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.8660254037844387, -0.4999999999999998}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.293816805551992, 
              0.1696361884191052}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.0965064318885859, 
              0.2970984216459229}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 
              1.}, {-0.12052916162699127`, 0.13730980788311728`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 
              1.}, {-0.8660254037844385, -0.5000000000000004}}, 
              0.020399597244776385`]}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.2222189850017872, 0.42312667052916636`}, {
               0.05864845018382534, -0.17303504888038534`}}], 
              0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{-1.8369701987210297`*^-16, 
                1.}, {-0.16357053481796222`, 0.4038382805904493}, {
                0.05864845018382534, -0.17303504888038534`}}], 
               0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.293816805551992, 0.1696361884191052}}, 
              0.020399597244776385`]}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
               0.35019045780257435`, -0.22799106388717702`}, {
               0.0965064318885859, 0.2970984216459229}}], 
              0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
                0.6123413778704526, 0.025089485533097363`}, {
                0.0965064318885859, 0.2970984216459229}}], 
               0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{
              0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.05864845018382534, -0.17303504888038534`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.3055482365956149, -0.06496994458964148}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.293816805551992, 0.1696361884191052}, {
              0.0965064318885859, 0.2970984216459229}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.293816805551992, 0.1696361884191052}, {
              0.3055482365956149, -0.06496994458964148}}, 
              0.020399597244776385`]}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{0.293816805551992, 0.1696361884191052}, {
               0.21864652532451267`, 0.0855478658516128}, {
               0.10823874537888836`, 0.062492733035436954`}}], 
              0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{0.293816805551992, 0.1696361884191052}, {
                0.1834090256063689, 0.14658105560292936`}, {
                0.10823874537888836`, 0.062492733035436954`}}], 
               0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.293816805551992, 0.1696361884191052}, {
              0.2010275548537703, 0.1160643496277059}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.0965064318885859, 
              0.2970984216459229}, {-0.12052916162699127`, 
              0.13730980788311728`}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.0965064318885859, 0.2970984216459229}, {
              0.10823874537888836`, 0.062492733035436954`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.0965064318885859, 0.2970984216459229}, {
              0.2010275548537703, 0.1160643496277059}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.12052916162699127`, 
              0.13730980788311728`}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.12052916162699127`, 0.13730980788311728`}, {
              0.05864845018382534, -0.17303504888038534`}}, 
              0.020399597244776385`]}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{-0.12052916162699127`, 0.13730980788311728`}, {
               0.1257725711209477, 0.10623441736830168`}, {
               0.3055482365956149, -0.06496994458964148}}], 
              0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{-0.12052916162699127`, 
                0.13730980788311728`}, {
                0.05924650384767621, -0.03389455407482584}, {
                0.3055482365956149, -0.06496994458964148}}], 
               0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.12052916162699127`, 0.13730980788311728`}, {
              0.10823874537888836`, 0.062492733035436954`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
              0.05864845018382534, -0.17303504888038534`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.05864845018382534, -0.17303504888038534`}, {
              0.3055482365956149, -0.06496994458964148}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.05864845018382534, -0.17303504888038534`}, {
              0.10823874537888836`, 0.062492733035436954`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.3055482365956149, -0.06496994458964148}, {
              0.10823874537888836`, 0.062492733035436954`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.3055482365956149, -0.06496994458964148}, {
              0.2010275548537703, 0.1160643496277059}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.10823874537888836`, 0.062492733035436954`}, {
              0.2010275548537703, 0.1160643496277059}}, 
              0.020399597244776385`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
            0.7]}], {
             DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
             InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
               ImageScaled[{0.49999999999999967, -0.25}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.8660254037844387, -0.4999999999999998}, 
              0.020399597244776385], 
             InsetBox["\<\"b\"\>", {0.8907586010017651, -0.5142797180713432}, 
              ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.293816805551992, 0.1696361884191052}, 
              0.020399597244776385], 
             InsetBox["\<\"d\"\>", {0.318550005271455, 0.18391590215662007}, 
              ImageScaled[{-0.14951911854699518, 0.12500011381077142}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.0965064318885859, 0.2970984216459229}, 
              0.020399597244776385], 
             InsetBox["\<\"e\"\>", {0.12059920423938296, 0.3124339918420676}, 
              ImageScaled[{-0.13270084089964695, 0.09727224341389173}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{-0.12052916162699127, 0.13730980788311728}, 
              0.020399597244776385], 
             InsetBox["\<\"c\"\>", {-0.14557672679824318, 0.151030626801101}, 
              ImageScaled[{1.1577746768032497, 0.13967726333690744}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
              0.020399597244776385], 
             InsetBox["\<\"i\"\>", {-0.8907586010017648, -0.5142797180713439},
               ImageScaled[{1.149519052838329, 0.875}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.05864845018382534, -0.17303504888038534}, 
              0.020399597244776385], 
             InsetBox["\<\"f\"\>", {0.05800725188576643, -0.20158728622758423},
               ImageScaled[{0.5168385230416156, 1.2498109522684882}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.3055482365956149, -0.06496994458964148}, 
              0.020399597244776385], 
             InsetBox["\<\"g\"\>", {0.3308756024432643, -0.05177275049364008},
               ImageScaled[{-0.16512252870934774, 0.1534281866578257}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.10823874537888836, 0.062492733035436954}, 
              0.020399597244776385], 
             InsetBox["\<\"h\"\>", {0.08350555572126668, 0.04821300187030893},
               ImageScaled[{1.1495188543127535, 0.8750003438561731}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.2010275548537703, 0.1160643496277059}, 
              0.020399597244776385], 
             InsetBox["\<\"j\"\>", {0.20841922738524185, 0.14365066090659387},
               ImageScaled[{0.305887120078061, -0.2244447458905412}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None,
      ImageSize->200], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{
          "a", "b", "d", "e", "c", "i", "f", "g", "h", "j"}, {{{1, 7}, {2, 
           5}, {3, 9}, {4, 8}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {2, 
           6}, {2, 7}, {2, 8}, {2, 3}, {5, 4}, {5, 9}, {5, 7}, {5, 6}, {3, 
           8}, {3, 10}, {3, 4}, {4, 10}, {4, 9}, {7, 6}, {7, 9}, {7, 8}, {8, 
           9}, {8, 10}, {9, 10}, {1, 7}, {2, 5}, {3, 9}, {4, 8}}}, {
          EdgeStyle -> {
            DirectedEdge["b", "c"] -> Opacity[0], DirectedEdge["d", "h"] -> 
             Opacity[0], UndirectedEdge["b", "c"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, UndirectedEdge["e", "g"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, DirectedEdge["a", "f"] -> Opacity[0], 
             UndirectedEdge["d", "h"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, UndirectedEdge["a", "f"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, DirectedEdge["e", "g"] -> Opacity[0]}, 
           GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
           VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
            0.8660254037844387, -0.4999999999999998}, {0.293816805551992, 
            0.1696361884191052}, {0.0965064318885859, 
            0.2970984216459229}, {-0.12052916162699127`, 
            0.13730980788311728`}, {-0.8660254037844385, \
-0.5000000000000004}, {0.05864845018382534, -0.17303504888038534`}, {
            0.3055482365956149, -0.06496994458964148}, {0.10823874537888836`, 
            0.062492733035436954`}, {0.2010275548537703, 0.1160643496277059}},
            VertexLabels -> {Automatic}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.8660254037844387, -0.4999999999999998}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.293816805551992, 
              0.1696361884191052}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.0965064318885859, 
              0.2970984216459229}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 
              1.}, {-0.12052916162699127`, 0.13730980788311728`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 
              1.}, {-0.8660254037844385, -0.5000000000000004}}, 
              0.020399597244776385`]}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.2222189850017872, 0.42312667052916636`}, {
               0.05864845018382534, -0.17303504888038534`}}], 
              0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{-1.8369701987210297`*^-16, 
                1.}, {-0.16357053481796222`, 0.4038382805904493}, {
                0.05864845018382534, -0.17303504888038534`}}], 
               0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.293816805551992, 0.1696361884191052}}, 
              0.020399597244776385`]}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
               0.2679484200832973, -0.3435748659316132}, \
{-0.12052916162699127`, 0.13730980788311728`}}], 0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
                0.4775478220741503, -0.019115326185271155`}, \
{-0.12052916162699127`, 0.13730980788311728`}}], 0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{
              0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.05864845018382534, -0.17303504888038534`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.3055482365956149, -0.06496994458964148}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.293816805551992, 0.1696361884191052}, {
              0.0965064318885859, 0.2970984216459229}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.293816805551992, 0.1696361884191052}, {
              0.3055482365956149, -0.06496994458964148}}, 
              0.020399597244776385`]}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{0.293816805551992, 0.1696361884191052}, {
               0.21864652532451267`, 0.0855478658516128}, {
               0.10823874537888836`, 0.062492733035436954`}}], 
              0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{0.293816805551992, 0.1696361884191052}, {
                0.1834090256063689, 0.14658105560292936`}, {
                0.10823874537888836`, 0.062492733035436954`}}], 
               0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.293816805551992, 0.1696361884191052}, {
              0.2010275548537703, 0.1160643496277059}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.0965064318885859, 
              0.2970984216459229}, {-0.12052916162699127`, 
              0.13730980788311728`}}, 0.020399597244776385`]}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{0.0965064318885859, 0.2970984216459229}, {
               0.26056612691724695`, 0.1504392290866707}, {
               0.3055482365956149, -0.06496994458964148}}], 
              0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{0.0965064318885859, 0.2970984216459229}, {
                0.1414885415669534, 0.08168924796961093}, {
                0.3055482365956149, -0.06496994458964148}}], 
               0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.0965064318885859, 0.2970984216459229}, {
              0.10823874537888836`, 0.062492733035436954`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.0965064318885859, 0.2970984216459229}, {
              0.2010275548537703, 0.1160643496277059}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.12052916162699127`, 
              0.13730980788311728`}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.12052916162699127`, 0.13730980788311728`}, {
              0.05864845018382534, -0.17303504888038534`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.12052916162699127`, 0.13730980788311728`}, {
              0.10823874537888836`, 0.062492733035436954`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
              0.05864845018382534, -0.17303504888038534`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.05864845018382534, -0.17303504888038534`}, {
              0.3055482365956149, -0.06496994458964148}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.05864845018382534, -0.17303504888038534`}, {
              0.10823874537888836`, 0.062492733035436954`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.3055482365956149, -0.06496994458964148}, {
              0.10823874537888836`, 0.062492733035436954`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.3055482365956149, -0.06496994458964148}, {
              0.2010275548537703, 0.1160643496277059}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.10823874537888836`, 0.062492733035436954`}, {
              0.2010275548537703, 0.1160643496277059}}, 
              0.020399597244776385`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
            0.7]}], {
             DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
             InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
               ImageScaled[{0.49999999999999967, -0.25}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.8660254037844387, -0.4999999999999998}, 
              0.020399597244776385], 
             InsetBox["\<\"b\"\>", {0.8907586010017651, -0.5142797180713432}, 
              ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.293816805551992, 0.1696361884191052}, 
              0.020399597244776385], 
             InsetBox["\<\"d\"\>", {0.318550005271455, 0.18391590215662007}, 
              ImageScaled[{-0.14951911854699518, 0.12500011381077142}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.0965064318885859, 0.2970984216459229}, 
              0.020399597244776385], 
             InsetBox["\<\"e\"\>", {0.12059920423938296, 0.3124339918420676}, 
              ImageScaled[{-0.13270084089964695, 0.09727224341389173}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{-0.12052916162699127, 0.13730980788311728}, 
              0.020399597244776385], 
             InsetBox["\<\"c\"\>", {-0.14557672679824318, 0.151030626801101}, 
              ImageScaled[{1.1577746768032497, 0.13967726333690744}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
              0.020399597244776385], 
             InsetBox["\<\"i\"\>", {-0.8907586010017648, -0.5142797180713439},
               ImageScaled[{1.149519052838329, 0.875}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.05864845018382534, -0.17303504888038534}, 
              0.020399597244776385], 
             InsetBox["\<\"f\"\>", {0.05800725188576643, -0.20158728622758423},
               ImageScaled[{0.5168385230416156, 1.2498109522684882}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.3055482365956149, -0.06496994458964148}, 
              0.020399597244776385], 
             InsetBox["\<\"g\"\>", {0.3308756024432643, -0.05177275049364008},
               ImageScaled[{-0.16512252870934774, 0.1534281866578257}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.10823874537888836, 0.062492733035436954}, 
              0.020399597244776385], 
             InsetBox["\<\"h\"\>", {0.08350555572126668, 0.04821300187030893},
               ImageScaled[{1.1495188543127535, 0.8750003438561731}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.2010275548537703, 0.1160643496277059}, 
              0.020399597244776385], 
             InsetBox["\<\"j\"\>", {0.20841922738524185, 0.14365066090659387},
               ImageScaled[{0.305887120078061, -0.2244447458905412}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None,
      ImageSize->200]}], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{"a", "c", "g", "e", "j", "d", "h", "b", "i", "f"}, {
         Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {8, 2}, {8, 
          9}, {8, 6}, {8, 5}, {8, 4}, {8, 3}, {2, 7}, {2, 10}, {2, 9}, {2, 
          3}, {6, 5}, {6, 9}, {6, 10}, {6, 7}, {4, 3}, {4, 5}, {10, 7}, {10, 
          9}, {1, 8}, {1, 8}, {2, 6}, {2, 6}}}, {
         EdgeStyle -> {UndirectedEdge["a", "b"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["c", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
          ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999998}, {0.3398868179778474, 
           0.25875523487114016`}, {0.19086251356358047`, 
           0.4405202925709945}, {0.12090251656599103`, 
           0.4088252545613028}, {-0.009917143268351537, 
           0.10027994597464292`}, {-0.8660254037844385, -0.5000000000000004}, \
{0.3026837445653766, 0.09450125323714466}, {
           0.30834902148949533`, -0.14137304292395006`}, {
           0.07460796955528601, -0.2602732742373268}}, 
          VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
             0.8660254037844387, -0.4999999999999998}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.3398868179778474, 
             0.25875523487114016`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.19086251356358047`, 
             0.4405202925709945}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.12090251656599103`, 
             0.4088252545613028}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.009917143268351537,
              0.10027994597464292`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-0.8660254037844385, -0.5000000000000004}}, 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.30024276277374756`, 0.5970241677350878}, {0.3026837445653766,
                0.09450125323714466}}], 0.020399597244776385`]}}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.00244098179162956, 0.4974770855020597}, {0.3026837445653766, 
               0.09450125323714466}}], 0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.3398868179778474, 0.25875523487114016`}}, 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
               0.3293436474229349, -0.34390067393952384`}, \
{-0.009917143268351537, 0.10027994597464292`}}], 0.020399597244776385`]}}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
               0.5267646130931561, -0.055819380085836146`}, \
{-0.009917143268351537, 0.10027994597464292`}}], 0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.3026837445653766, 0.09450125323714466}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.30834902148949533`, -0.14137304292395006`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.07460796955528601, -0.2602732742373268}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3398868179778474, 0.25875523487114016`}, {
             0.19086251356358047`, 0.4405202925709945}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3398868179778474, 0.25875523487114016`}, {
             0.3026837445653766, 0.09450125323714466}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.19086251356358047`, 0.4405202925709945}, {
             0.12090251656599103`, 0.4088252545613028}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.19086251356358047`, 0.4405202925709945}, {
             0.3026837445653766, 0.09450125323714466}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.12090251656599103`, 
             0.4088252545613028}, {-0.009917143268351537, 
             0.10027994597464292`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.12090251656599103`, 0.4088252545613028}, {
             0.3026837445653766, 0.09450125323714466}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.009917143268351537, 
             0.10027994597464292`}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.009917143268351537, 0.10027994597464292`}, {
             0.3026837445653766, 0.09450125323714466}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.009917143268351537, 0.10027994597464292`}, {
             0.30834902148949533`, -0.14137304292395006`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.009917143268351537, 0.10027994597464292`}, {
             0.07460796955528601, -0.2602732742373268}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
             0.07460796955528601, -0.2602732742373268}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3026837445653766, 0.09450125323714466}, {
             0.30834902148949533`, -0.14137304292395006`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.30834902148949533`, -0.14137304292395006`}, {
             0.07460796955528601, -0.2602732742373268}}, 
             0.020399597244776385`]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.8660254037844387, -0.4999999999999998}, 
             0.020399597244776385], 
            InsetBox["\<\"c\"\>", {0.8907586010017651, -0.5142797180713432}, 
             ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3398868179778474, 0.25875523487114016}, 
             0.020399597244776385], 
            InsetBox["\<\"g\"\>", {0.3646979671200888, 0.27289907703052774}, 
             ImageScaled[{-0.15156615010573116, 0.1285682404042489}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.19086251356358047, 0.4405202925709945}, 
             0.020399597244776385], 
            InsetBox["\<\"e\"\>", {0.2158188803268944, 0.45440629814362676}, 
             ImageScaled[{-0.15537971334487521, 0.13533929285431756}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.12090251656599103, 0.4088252545613028}, 
             0.020399597244776385], 
            InsetBox["\<\"j\"\>", {0.09248473838122469, 0.41166625365134674}, 
             ImageScaled[{1.2462799171555898, 0.4253924584894669}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.009917143268351537, 0.10027994597464292}, 
             0.020399597244776385], 
            InsetBox["\<\"d\"\>", {-0.0351809260891796, 0.11359845453867687}, 
             ImageScaled[{1.163452773400532, 0.1502423446625616}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.020399597244776385], 
            InsetBox["\<\"h\"\>", {-0.8907586010017648, -0.5142797180713439}, 
             ImageScaled[{1.149519052838329, 0.875}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3026837445653766, 0.09450125323714466}, 
             0.020399597244776385], 
            InsetBox["\<\"b\"\>", {0.3302246089673931, 0.10206049795986352}, 
             ImageScaled[{-0.22325126442671606, 0.3014865029647695}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.30834902148949533, -0.14137304292395006}, 
             0.020399597244776385], 
            InsetBox["\<\"i\"\>", {0.333250939325318, -0.1273896284308389}, 
             ImageScaled[{-0.153949828825642, 0.1327812349853107}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.07460796955528601, -0.2602732742373268}, 
             0.020399597244776385], 
            InsetBox["\<\"f\"\>", {0.0739714585246901, -0.28882561646167226}, 
             ImageScaled[{0.5167154306045069, 1.2498137064496126}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "c", "e", "i", "f", "d", "g", "b", "h", "j"}, {{{2, 6}, {3, 
          5}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {8, 2}, {8, 
          9}, {8, 6}, {8, 5}, {8, 10}, {8, 3}, {2, 7}, {2, 9}, {2, 3}, {6, 
          5}, {6, 9}, {6, 7}, {3, 10}, {3, 4}, {5, 4}, {5, 10}, {7, 9}, {4, 
          10}, {1, 8}, {1, 8}, {2, 6}, {3, 5}}}, {
         EdgeStyle -> {UndirectedEdge["a", "b"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["e", "f"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["c", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["e", "f"] -> Opacity[0], 
            DirectedEdge["c", "d"] -> Opacity[0]}, GraphLayout -> 
          "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999998}, {0.2824062633015433, 
           0.28061022644912703`}, {0.13849618019269022`, 
           0.5031609732604909}, {0.08825245736858077, 
           0.4127595110491157}, {-0.10474602257401852`, 
           0.1607429564905693}, {-0.8660254037844385, -0.5000000000000004}, {
           0.22418797764283824`, 0.08062214359634205}, {
           0.029860488767204985`, -0.18965872497827221`}, {
           0.18333571962641312`, 0.31928821358876897`}}, 
          VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
             0.8660254037844387, -0.4999999999999998}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.2824062633015433, 
             0.28061022644912703`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.13849618019269022`, 
             0.5031609732604909}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.08825245736858077, 
             0.4127595110491157}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.10474602257401852`,
              0.1607429564905693}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-0.8660254037844385, -0.5000000000000004}}, 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.2632771704720479, 0.5771767103512306}, {0.22418797764283824`,
                0.08062214359634205}}], 0.020399597244776385`]}}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.039089192829209134`, 0.5034454332451099}, {
               0.22418797764283824`, 0.08062214359634205}}], 
              0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.2824062633015433, 0.28061022644912703`}}, 
             0.020399597244776385`]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.27198662514391964`, -0.32926290044911943`}, \
{-0.10474602257401852`, 0.1607429564905693}}], 0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
               0.48929275606650185`, -0.00999414306031275}, \
{-0.10474602257401852`, 0.1607429564905693}}], 0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.22418797764283824`, 0.08062214359634205}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.029860488767204985`, -0.18965872497827221`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2824062633015433, 0.28061022644912703`}, {
             0.13849618019269022`, 0.5031609732604909}}, 
             0.020399597244776385`]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{0.2824062633015433, 0.28061022644912703`}, {
              0.16359863323572477`, 0.3147580718330606}, {0.08825245736858077,
               0.4127595110491157}}], 0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.2824062633015433, 0.28061022644912703`}, {
               0.20706008743439913`, 0.37861166566518256`}, {
               0.08825245736858077, 0.4127595110491157}}], 
              0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2824062633015433, 0.28061022644912703`}, {
             0.22418797764283824`, 0.08062214359634205}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2824062633015433, 0.28061022644912703`}, {
             0.18333571962641312`, 0.31928821358876897`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.13849618019269022`, 0.5031609732604909}, {
             0.08825245736858077, 0.4127595110491157}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.13849618019269022`, 0.5031609732604909}, {
             0.18333571962641312`, 0.31928821358876897`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.08825245736858077, 
             0.4127595110491157}, {-0.10474602257401852`, 
             0.1607429564905693}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.08825245736858077, 0.4127595110491157}, {
             0.22418797764283824`, 0.08062214359634205}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.08825245736858077, 0.4127595110491157}, {
             0.18333571962641312`, 0.31928821358876897`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.10474602257401852`, 
             0.1607429564905693}, {-0.8660254037844385, -0.5000000000000004}},
              0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.10474602257401852`, 0.1607429564905693}, {
             0.22418797764283824`, 0.08062214359634205}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.10474602257401852`, 0.1607429564905693}, {
             0.029860488767204985`, -0.18965872497827221`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
             0.029860488767204985`, -0.18965872497827221`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.22418797764283824`, 0.08062214359634205}, {
             0.029860488767204985`, -0.18965872497827221`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.22418797764283824`, 0.08062214359634205}, {
             0.18333571962641312`, 0.31928821358876897`}}, 
             0.020399597244776385`]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.8660254037844387, -0.4999999999999998}, 
             0.020399597244776385], 
            InsetBox["\<\"c\"\>", {0.8907586010017651, -0.5142797180713432}, 
             ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.2824062633015433, 0.28061022644912703}, 
             0.020399597244776385], 
            InsetBox["\<\"e\"\>", {0.30735869284231104, 0.2945033057622682}, 
             ImageScaled[{-0.1552763178543335, 0.13515352919444784}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.13849618019269022, 0.5031609732604909}, 
             0.020399597244776385], 
            InsetBox["\<\"i\"\>", {0.1645392370837854, 0.5148827726341108}, 
             ImageScaled[{-0.18391730742635526, 0.19217356091023585}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.08825245736858077, 0.4127595110491157}, 
             0.020399597244776385], 
            InsetBox["\<\"f\"\>", {0.0605964056891439, 0.41988581431887134}, 
             ImageScaled[{1.226276200130406, 0.3128559882760379}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.10474602257401852, 0.1607429564905693}, 
             0.020399597244776385], 
            InsetBox["\<\"d\"\>", {-0.12994396818852616, 0.17418560985947412},
              ImageScaled[{1.1617238210327885, 0.14698217512742195}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.020399597244776385], 
            InsetBox["\<\"g\"\>", {-0.8907586010017648, -0.5142797180713439}, 
             ImageScaled[{1.149519052838329, 0.875}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.22418797764283824, 0.08062214359634205}, 
             0.020399597244776385], 
            InsetBox["\<\"b\"\>", {0.2516659380862605, 0.08840694177342645}, 
             ImageScaled[{-0.22159934214400667, 0.29556323858626427}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.029860488767204985, -0.18965872497827221}, 
             0.020399597244776385], 
            InsetBox["\<\"h\"\>", {0.029547495295553467, -0.218216445963584}, 
             ImageScaled[{0.5082195286547613, 1.2499549582132874}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.18333571962641312, 0.31928821358876897}, 
             0.020399597244776385], 
            InsetBox["\<\"j\"\>", {0.15802658566117614, 0.3060560886378058}, 
             ImageScaled[{1.1646437408319883, 0.8474891333162244}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "b", "h", "c", "j", "d", "i", "f", "e", "g"}, {{{1, 9}, {1, 
          8}, {2, 10}, {4, 6}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 
          7}, {2, 7}, {2, 8}, {2, 9}, {2, 3}, {4, 3}, {4, 9}, {4, 10}, {4, 
          5}, {6, 5}, {6, 10}, {6, 8}, {6, 7}, {9, 8}, {9, 10}, {9, 3}, {8, 
          7}, {8, 10}, {10, 5}, {1, 9}, {1, 8}, {2, 10}, {4, 6}}}, {
         EdgeStyle -> {UndirectedEdge["b", "g"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["b", "g"] -> Opacity[0], 
            DirectedEdge["a", "f"] -> Opacity[0], UndirectedEdge["a", "f"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["a", "e"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["c", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["c", "d"] -> Opacity[0], 
            DirectedEdge["a", "e"] -> Opacity[0]}, GraphLayout -> 
          "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999998}, {0.32257670035281444`, 
           0.2292974012353129}, {0.1377212873279349, 0.38004182787926505`}, {
           0.013601071539212726`, 
           0.44356100513877506`}, {-0.14918184779211113`, 
           0.204006027968978}, {-0.8660254037844385, -0.5000000000000004}, {
           0.040650195346797105`, -0.11372712399259921`}, {0.286568328833859, 
           0.03716283012200115}, {0.06587180705113851, 0.190208913423284}}, 
          VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
             0.8660254037844387, -0.4999999999999998}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.32257670035281444`, 
             0.2292974012353129}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.1377212873279349, 
             0.38004182787926505`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.013601071539212726`,
              0.44356100513877506`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.14918184779211113`,
              0.204006027968978}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-0.8660254037844385, -0.5000000000000004}}, 
             0.020399597244776385`]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.20346721810084573`, 0.4498209864996702}, {
              0.040650195346797105`, -0.11372712399259921`}}], 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.16281702275404897`, 0.4364518895077311}, {
               0.040650195346797105`, -0.11372712399259921`}}], 
              0.020399597244776385`]}}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.3016138280473445, 0.5657049251734592}, {0.286568328833859, 
              0.03716283012200115}}], 0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.015045499213485896`, 0.47145790494854345`}, {
               0.286568328833859, 0.03716283012200115}}], 
              0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.32257670035281444`, 0.2292974012353129}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.040650195346797105`, -0.11372712399259921`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.286568328833859, 0.03716283012200115}}, 
             0.020399597244776385`]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.35245013598201613`, -0.2864733985964405}, {
              0.06587180705113851, 0.190208913423284}}], 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
               0.5794470748535588, -0.023317687980276034`}, {
               0.06587180705113851, 0.190208913423284}}], 
              0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.32257670035281444`, 0.2292974012353129}, {
             0.1377212873279349, 0.38004182787926505`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.32257670035281444`, 0.2292974012353129}, {
             0.286568328833859, 0.03716283012200115}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.1377212873279349, 0.38004182787926505`}, {
             0.013601071539212726`, 0.44356100513877506`}}, 
             0.020399597244776385`]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{0.1377212873279349, 0.38004182787926505`}, {
              0.023217178236137326`, 
              0.24484536201580315`}, {-0.14918184779211113`, 
              0.204006027968978}}], 0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.1377212873279349, 
               0.38004182787926505`}, {-0.034677738700312766`, 
               0.3392024938324409}, {-0.14918184779211113`, 
               0.204006027968978}}], 0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.1377212873279349, 0.38004182787926505`}, {
             0.286568328833859, 0.03716283012200115}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.1377212873279349, 0.38004182787926505`}, {
             0.06587180705113851, 0.190208913423284}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.013601071539212726`, 
             0.44356100513877506`}, {-0.14918184779211113`, 
             0.204006027968978}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.013601071539212726`, 0.44356100513877506`}, {
             0.06587180705113851, 0.190208913423284}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.14918184779211113`, 
             0.204006027968978}, {-0.8660254037844385, -0.5000000000000004}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.14918184779211113`, 0.204006027968978}, {
             0.040650195346797105`, -0.11372712399259921`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.14918184779211113`, 0.204006027968978}, {
             0.06587180705113851, 0.190208913423284}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
             0.040650195346797105`, -0.11372712399259921`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.040650195346797105`, -0.11372712399259921`}, {
             0.286568328833859, 0.03716283012200115}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.040650195346797105`, -0.11372712399259921`}, {
             0.06587180705113851, 0.190208913423284}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.286568328833859, 0.03716283012200115}, {
             0.06587180705113851, 0.190208913423284}}, 
             0.020399597244776385`]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.8660254037844387, -0.4999999999999998}, 
             0.020399597244776385], 
            InsetBox["\<\"b\"\>", {0.8907586010017651, -0.5142797180713432}, 
             ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.32257670035281444, 0.2292974012353129}, 
             0.020399597244776385], 
            InsetBox["\<\"h\"\>", {0.34738383593132055, 0.24344828167356938}, 
             ImageScaled[{-0.15146074981749047, 0.12838340800331172}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.1377212873279349, 0.38004182787926505}, 
             0.020399597244776385], 
            InsetBox["\<\"c\"\>", {0.16202934916943296, 0.39503380981288944}, 
             ImageScaled[{-0.13835456309566774, 0.10629522256525875}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.013601071539212726, 0.44356100513877506}, 
             0.020399597244776385], 
            InsetBox["\<\"j\"\>", {-0.013796621804965497, 0.4516237461247292},
              ImageScaled[{1.2194914460310644, 0.28826417618143113}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.14918184779211113, 0.204006027968978}, 
             0.020399597244776385], 
            InsetBox["\<\"d\"\>", {-0.1743827950223843, 0.2174430533646971}, 
             ImageScaled[{1.1618026465324554, 0.14712997145884144}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.020399597244776385], 
            InsetBox["\<\"i\"\>", {-0.8907586010017648, -0.5142797180713439}, 
             ImageScaled[{1.149519052838329, 0.875}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.040650195346797105, -0.11372712399259921}, 
             0.020399597244776385], 
            InsetBox["\<\"f\"\>", {0.04015079770539557, -0.1422821935037031}, 
             ImageScaled[{0.5131146927824436, 1.249885327789004}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.286568328833859, 0.03716283012200115}, 
             0.020399597244776385], 
            InsetBox["\<\"e\"\>", {0.3136869546586512, 0.046119477159990784}, 
             ImageScaled[{-0.21216284757786497, 0.2647892890836246}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.06587180705113851, 0.190208913423284}, 
             0.020399597244776385], 
            InsetBox["\<\"g\"\>", {0.0931445045072872, 0.19868484205993459}, 
             ImageScaled[{-0.21620892618180065, 0.277413445919319}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "c", "g", "d", "j", "f", "e", "i", "b", "h"}, {{{1, 9}, {2, 
          4}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {1, 8}, {9, 
          2}, {9, 8}, {9, 7}, {9, 6}, {9, 5}, {9, 4}, {9, 10}, {2, 8}, {2, 
          10}, {2, 3}, {4, 3}, {4, 10}, {4, 5}, {7, 6}, {7, 8}, {6, 5}, {3, 
          10}, {1, 9}, {1, 9}, {1, 9}, {2, 4}}}, {
         EdgeStyle -> {UndirectedEdge["a", "b"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["c", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "b"] -> Opacity[0], 
            DirectedEdge["c", "d"] -> Opacity[0]}, GraphLayout -> 
          "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999998}, {0.34368602429697787`, 
           0.22837690019287926`}, {0.15632500225568813`, 
           0.3677606695975175}, {0.041969189822260965`, 
           0.47776084477338504`}, {-0.03201887409943842, 
           0.45637396893159937`}, {-0.21361714404031226`, 
           0.26082297684523975`}, {-0.8660254037844385, -0.5000000000000004}, \
{0.043579761465577946`, 0.08692530270837796}, {0.35240404795067065`, 
           0.04576571812469374}}, VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
             0.8660254037844387, -0.4999999999999998}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.34368602429697787`, 
             0.22837690019287926`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.15632500225568813`, 
             0.3677606695975175}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.041969189822260965`,
              0.47776084477338504`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.03201887409943842, 
             0.45637396893159937`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.21361714404031226`,
              0.26082297684523975`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-0.8660254037844385, -0.5000000000000004}}, 
             0.020399597244776385`]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.17193656618942044`, 0.5506289398916512}, {
              0.043579761465577946`, 0.08692530270837796}}], 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.07198951287850623, 0.5458586086631136}, {
               0.043579761465577946`, 0.08692530270837796}}], 
              0.020399597244776385`]}}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.028409751412928206`, 0.541066694045264}, {
               0.043579761465577946`, 0.08692530270837796}}], 
              0.020399597244776385`]}}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.12835680472384256`, 0.5362963628167279}, {
               0.043579761465577946`, 0.08692530270837796}}], 
              0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.34368602429697787`, 0.22837690019287926`}}, 
             0.020399597244776385`]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.36847999013532823`, -0.18282332950478936`}, {
              0.15632500225568813`, 0.3677606695975175}}], 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
               0.6538704159048034, 0.050583999102303344`}, {
               0.15632500225568813`, 0.3677606695975175}}], 
              0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.043579761465577946`, 0.08692530270837796}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.35240404795067065`, 0.04576571812469374}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.34368602429697787`, 0.22837690019287926`}, {
             0.15632500225568813`, 0.3677606695975175}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.34368602429697787`, 0.22837690019287926`}, {
             0.35240404795067065`, 0.04576571812469374}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.15632500225568813`, 0.3677606695975175}, {
             0.041969189822260965`, 0.47776084477338504`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.15632500225568813`, 0.3677606695975175}, {
             0.043579761465577946`, 0.08692530270837796}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.15632500225568813`, 0.3677606695975175}, {
             0.35240404795067065`, 0.04576571812469374}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.041969189822260965`, 
             0.47776084477338504`}, {-0.03201887409943842, 
             0.45637396893159937`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.041969189822260965`, 0.47776084477338504`}, {
             0.043579761465577946`, 0.08692530270837796}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.03201887409943842, 
             0.45637396893159937`}, {-0.21361714404031226`, 
             0.26082297684523975`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.03201887409943842, 0.45637396893159937`}, {
             0.043579761465577946`, 0.08692530270837796}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.21361714404031226`, 
             0.26082297684523975`}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.21361714404031226`, 0.26082297684523975`}, {
             0.043579761465577946`, 0.08692530270837796}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
             0.043579761465577946`, 0.08692530270837796}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.043579761465577946`, 0.08692530270837796}, {
             0.35240404795067065`, 0.04576571812469374}}, 
             0.020399597244776385`]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.8660254037844387, -0.4999999999999998}, 
             0.020399597244776385], 
            InsetBox["\<\"c\"\>", {0.8907586010017651, -0.5142797180713432}, 
             ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.34368602429697787, 0.22837690019287926}, 
             0.020399597244776385], 
            InsetBox["\<\"g\"\>", {0.368462241410608, 0.24258184504762878}, 
             ImageScaled[{-0.1506487993104455, 0.12696362113612086}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.15632500225568813, 0.3677606695975175}, 
             0.020399597244776385], 
            InsetBox["\<\"d\"\>", {0.18010704376114908, 0.38357382534267936}, 
             ImageScaled[{-0.12454073112584974, 0.08473035848404598}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.041969189822260965, 0.47776084477338504}, 
             0.020399597244776385], 
            InsetBox["\<\"j\"\>", {0.06777788721643312, 0.4899900120223953}, 
             ImageScaled[{-0.17776278736461126, 0.17884956163232035}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.03201887409943842, 0.45637396893159937}, 
             0.020399597244776385], 
            InsetBox["\<\"f\"\>", {-0.05828336523300354, 0.4675908267038586}, 
             ImageScaled[{1.1897323970878848, 0.2054338437508471}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.21361714404031226, 0.26082297684523975}, 
             0.020399597244776385], 
            InsetBox["\<\"e\"\>", {-0.23874745154690946, 0.27439165538856436},
              ImageScaled[{1.1599475751475627, 0.1436726251649304}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.020399597244776385], 
            InsetBox["\<\"i\"\>", {-0.8907586010017648, -0.5142797180713439}, 
             ImageScaled[{1.149519052838329, 0.875}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.043579761465577946, 0.08692530270837796}, 
             0.020399597244776385], 
            InsetBox["\<\"b\"\>", {0.04291171518117867, 0.05837368091643568}, 
             ImageScaled[{0.5175435786195576, 1.2497947871579393}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.35240404795067065, 0.04576571812469374}, 
             0.020399597244776385], 
            InsetBox["\<\"h\"\>", {0.3393652176101797, 0.020356462013187714}, 
             ImageScaled[{0.8424130191685275, 1.1672730507849793}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "b", "f", "g", "c", "i", "h", "e", "j", "d"}, {{{1, 10}, {1, 
          8}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {2, 7}, {2, 
          8}, {2, 9}, {2, 10}, {2, 3}, {5, 4}, {5, 10}, {5, 9}, {5, 8}, {5, 
          6}, {10, 9}, {10, 4}, {10, 3}, {8, 7}, {8, 6}, {8, 9}, {3, 4}, {7, 
          6}, {1, 10}, {1, 8}, {2, 5}, {2, 5}}}, {
         EdgeStyle -> {UndirectedEdge["b", "c"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["a", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["a", "e"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "d"] -> Opacity[0], 
            DirectedEdge["a", "e"] -> Opacity[0]}, GraphLayout -> 
          "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999998}, {0.37431376019333124`, 
           0.22998825441496024`}, {0.23168483867436845`, 
           0.37406484885581287`}, {0.15288045324672075`, 
           0.2203829306312257}, {-0.1599987255793454, 
           0.14354254375642952`}, {-0.8660254037844385, -0.5000000000000004}, \
{0.07315573180667345, -0.14621206659625924`}, {
           0.37290408420350196`, -0.09498494024621171}, {0.3995617080204722, 
           0.045890218731157464`}}, VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
             0.8660254037844387, -0.4999999999999998}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.37431376019333124`, 
             0.22998825441496024`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.23168483867436845`, 
             0.37406484885581287`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.15288045324672075`, 
             0.2203829306312257}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.1599987255793454, 
             0.14354254375642952`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-0.8660254037844385, -0.5000000000000004}}, 
             0.020399597244776385`]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.2250618345647302, 0.4389237499008887}, {
              0.07315573180667345, -0.14621206659625924`}}], 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.15190610275805652`, 0.414864183502852}, {
               0.07315573180667345, -0.14621206659625924`}}], 
              0.020399597244776385`]}}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.35667537933680443`, 0.5886493351782267}, {0.3995617080204722, 
              0.045890218731157464`}}], 0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.04288632868366703, 0.4572408835529306}, {0.3995617080204722, 
               0.045890218731157464`}}], 0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.37431376019333124`, 0.22998825441496024`}}, 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
               0.39099262114461936`, -0.2570786232006767}, {
               0.15288045324672075`, 0.2203829306312257}}], 
              0.020399597244776385`]}}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
               0.6279132358865429, -0.022538446168099763`}, {
               0.15288045324672075`, 0.2203829306312257}}], 
              0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.07315573180667345, -0.14621206659625924`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.37290408420350196`, -0.09498494024621171}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.3995617080204722, 0.045890218731157464`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.37431376019333124`, 0.22998825441496024`}, {
             0.23168483867436845`, 0.37406484885581287`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.37431376019333124`, 0.22998825441496024`}, {
             0.3995617080204722, 0.045890218731157464`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.23168483867436845`, 0.37406484885581287`}, {
             0.15288045324672075`, 0.2203829306312257}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.23168483867436845`, 0.37406484885581287`}, {
             0.3995617080204722, 0.045890218731157464`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.15288045324672075`, 
             0.2203829306312257}, {-0.1599987255793454, 
             0.14354254375642952`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.15288045324672075`, 0.2203829306312257}, {
             0.07315573180667345, -0.14621206659625924`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.15288045324672075`, 0.2203829306312257}, {
             0.37290408420350196`, -0.09498494024621171}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.15288045324672075`, 0.2203829306312257}, {
             0.3995617080204722, 0.045890218731157464`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.1599987255793454, 
             0.14354254375642952`}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.1599987255793454, 0.14354254375642952`}, {
             0.07315573180667345, -0.14621206659625924`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
             0.07315573180667345, -0.14621206659625924`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.07315573180667345, -0.14621206659625924`}, {
             0.37290408420350196`, -0.09498494024621171}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.37290408420350196`, -0.09498494024621171}, {
             0.3995617080204722, 0.045890218731157464`}}, 
             0.020399597244776385`]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.8660254037844387, -0.4999999999999998}, 
             0.020399597244776385], 
            InsetBox["\<\"b\"\>", {0.8907586010017651, -0.5142797180713432}, 
             ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.37431376019333124, 0.22998825441496024}, 
             0.020399597244776385], 
            InsetBox["\<\"f\"\>", {0.39906080239018327, 0.244243965386197}, 
             ImageScaled[{-0.1498826361595249, 0.12563045100015596}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.23168483867436845, 0.37406484885581287}, 
             0.020399597244776385], 
            InsetBox["\<\"g\"\>", {0.25576863316360304, 0.3894145145130358}, 
             ImageScaled[{-0.13246507307362143, 0.09690208219096608}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.15288045324672075, 0.2203829306312257}, 
             0.020399597244776385], 
            InsetBox["\<\"c\"\>", {0.18061679376623294, 0.2271900450987427}, 
             ImageScaled[{-0.22838466717981276, 0.3212382126477995}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.1599987255793454, 0.14354254375642952}, 
             0.020399597244776385], 
            InsetBox["\<\"i\"\>", {-0.18494921831492894, 0.15743910106533904},
              ImageScaled[{1.1552254553694805, 0.1350621934687269}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.020399597244776385], 
            InsetBox["\<\"h\"\>", {-0.8907586010017648, -0.5142797180713439}, 
             ImageScaled[{1.149519052838329, 0.875}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.07315573180667345, -0.14621206659625924}, 
             0.020399597244776385], 
            InsetBox["\<\"e\"\>", {0.07230706209863401, -0.17475889045662713},
              ImageScaled[{0.5222869344425966, 1.2496687885680926}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.37290408420350196, -0.09498494024621171}, 
             0.020399597244776385], 
            InsetBox["\<\"j\"\>", {0.36558482370864676, -0.12259055233137772},
              ImageScaled[{0.6922112657867402, 1.2249516048017681}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3995617080204722, 0.045890218731157464}, 
             0.020399597244776385], 
            InsetBox["\<\"d\"\>", {0.42561920723438706, 0.057579877729821004},
              ImageScaled[{-0.18429657759333962, 0.19301760002560014}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "c", "f", "h", "g", "d", "j", "i", "b", "e"}, {{{1, 10}, {2, 
          6}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {1, 8}, {9, 
          2}, {9, 10}, {9, 6}, {9, 5}, {9, 4}, {9, 3}, {2, 8}, {2, 10}, {2, 
          3}, {6, 5}, {6, 10}, {6, 7}, {10, 8}, {10, 7}, {3, 4}, {5, 4}, {8, 
          7}, {1, 9}, {1, 9}, {1, 10}, {2, 6}}}, {
         EdgeStyle -> {UndirectedEdge["a", "b"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["a", "e"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["c", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["c", "d"] -> Opacity[0], 
            DirectedEdge["a", "e"] -> Opacity[0]}, GraphLayout -> 
          "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999998}, {0.3241947087947552, 
           0.2979360512450938}, {0.17442136664944882`, 0.5012040981255602}, {
           0.11715847610675684`, 0.5163398244761863}, {0.03787944936744224, 
           0.373613158723749}, {-0.20244834851996693`, 
           0.2069588616631693}, {-0.8660254037844385, -0.5000000000000004}, {
           0.25633866083999507`, 0.19055257008325302`}, {
           0.018353952337494085`, -0.045775081905965784`}}, 
          VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
             0.8660254037844387, -0.4999999999999998}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.3241947087947552, 
             0.2979360512450938}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.17442136664944882`, 
             0.5012040981255602}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.11715847610675684`, 
             0.5163398244761863}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.03787944936744224, 
             0.373613158723749}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.20244834851996693`,
              0.2069588616631693}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-0.8660254037844385, -0.5000000000000004}}, 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.2612754706009607, 0.6374288059620743}, {0.25633866083999507`,
                0.19055257008325302`}}], 0.020399597244776385`]}}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.004936809760965331, 0.5531237641211785}, {
               0.25633866083999507`, 0.19055257008325302`}}], 
              0.020399597244776385`]}}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.18114501202284752`, 0.48013059668315966`}, {
              0.018353952337494085`, -0.045775081905965784`}}], 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.16279105968535354`, 0.474094321410875}, {
               0.018353952337494085`, -0.045775081905965784`}}], 
              0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.3241947087947552, 0.2979360512450938}}, 
             0.020399597244776385`]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.30829482600640434`, -0.19937436015913076`}, {
              0.03787944936744224, 0.373613158723749}}], 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
               0.5956100271454763, 0.07298751888287998}, {0.03787944936744224,
                0.373613158723749}}], 0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.25633866083999507`, 0.19055257008325302`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.018353952337494085`, -0.045775081905965784`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3241947087947552, 0.2979360512450938}, {
             0.17442136664944882`, 0.5012040981255602}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3241947087947552, 0.2979360512450938}, {
             0.25633866083999507`, 0.19055257008325302`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.17442136664944882`, 0.5012040981255602}, {
             0.11715847610675684`, 0.5163398244761863}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.17442136664944882`, 0.5012040981255602}, {
             0.25633866083999507`, 0.19055257008325302`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.11715847610675684`, 0.5163398244761863}, {
             0.03787944936744224, 0.373613158723749}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.11715847610675684`, 0.5163398244761863}, {
             0.25633866083999507`, 0.19055257008325302`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.03787944936744224, 
             0.373613158723749}, {-0.20244834851996693`, 0.2069588616631693}},
              0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.03787944936744224, 0.373613158723749}, {
             0.25633866083999507`, 0.19055257008325302`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.03787944936744224, 0.373613158723749}, {
             0.018353952337494085`, -0.045775081905965784`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.20244834851996693`, 
             0.2069588616631693}, {-0.8660254037844385, -0.5000000000000004}},
              0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.20244834851996693`, 0.2069588616631693}, {
             0.018353952337494085`, -0.045775081905965784`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
             0.018353952337494085`, -0.045775081905965784`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.25633866083999507`, 0.19055257008325302`}, {
             0.018353952337494085`, -0.045775081905965784`}}, 
             0.020399597244776385`]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.8660254037844387, -0.4999999999999998}, 
             0.020399597244776385], 
            InsetBox["\<\"c\"\>", {0.8907586010017651, -0.5142797180713432}, 
             ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3241947087947552, 0.2979360512450938}, 
             0.020399597244776385], 
            InsetBox["\<\"f\"\>", {0.3490559523243425, 0.31199165379179256}, 
             ImageScaled[{-0.1528816799474897, 0.1308855028735072}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.17442136664944882, 0.5012040981255602}, 
             0.020399597244776385], 
            InsetBox["\<\"h\"\>", {0.1996777856843265, 0.5145365656512241}, 
             ImageScaled[{-0.16325939285074864, 0.14987576805474273}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.11715847610675684, 0.5163398244761863}, 
             0.020399597244776385], 
            InsetBox["\<\"g\"\>", {0.08885768444998755, 0.5201747409535494}, 
             ImageScaled[{1.243207731291715, 0.3992911714484667}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.03787944936744224, 0.373613158723749}, 
             0.020399597244776385], 
            InsetBox["\<\"d\"\>", {0.012188603859559362, 0.3860880074153487}, 
             ImageScaled[{1.1746678763070062, 0.1723977156987544}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.20244834851996693, 0.2069588616631693}, 
             0.020399597244776385], 
            InsetBox["\<\"j\"\>", {-0.22748624947185647, 0.22069730803499685},
              ImageScaled[{1.157520884519481, 0.13921434837189117}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.020399597244776385], 
            InsetBox["\<\"i\"\>", {-0.8907586010017648, -0.5142797180713439}, 
             ImageScaled[{1.149519052838329, 0.875}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.25633866083999507, 0.19055257008325302}, 
             0.020399597244776385], 
            InsetBox["\<\"b\"\>", {0.2848070558961641, 0.19283113886959743}, 
             ImageScaled[{-0.24760916796300592, 0.4401624534454994}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.018353952337494085, -0.045775081905965784}, 
             0.020399597244776385], 
            InsetBox["\<\"e\"\>", {0.018104923126142824, -0.07433343230020437},
              ImageScaled[{0.506539761764914, 1.249971487135383}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{
         "a", "b", "i", "c", "e", "h", "j", "d", "f", "g"}, {{{1, 8}, {1, 
          9}, {2, 4}, {2, 5}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 
          7}, {2, 7}, {2, 8}, {2, 9}, {2, 10}, {2, 3}, {4, 3}, {4, 10}, {4, 
          9}, {4, 5}, {8, 7}, {8, 6}, {8, 5}, {8, 9}, {5, 9}, {5, 6}, {9, 
          10}, {10, 3}, {6, 7}, {1, 8}, {1, 9}, {2, 4}, {2, 5}}}, {
         EdgeStyle -> {
           DirectedEdge["b", "c"] -> Opacity[0], 
            UndirectedEdge["b", "c"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["b", "e"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["a", "f"] -> Opacity[0], 
            UndirectedEdge["a", "f"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, UndirectedEdge["a", "d"] -> {
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0], 
              Thickness[Large]}, DirectedEdge["b", "e"] -> Opacity[0], 
            DirectedEdge["a", "d"] -> Opacity[0]}, GraphLayout -> 
          "SpringElectricalEmbedding", ImageSize -> 200, 
          VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999998}, {0.3998773802431036, 
           0.19451487958813202`}, {0.2635712704744274, 
           0.28664506291006375`}, {0.09782412667541837, 
           0.26279004100341663`}, {-0.1785774459929227, 
           0.16111801549620744`}, {-0.8660254037844385, -0.5000000000000004}, \
{0.05389744105660561, -0.11831723774049771`}, {
           0.35024840579491545`, -0.015493262984004257`}, {
           0.4699306150742213, -0.008583330121452067}}, 
          VertexLabels -> {Automatic}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
             0.8660254037844387, -0.4999999999999998}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.3998773802431036, 
             0.19451487958813202`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.2635712704744274, 
             0.28664506291006375`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.09782412667541837, 
             0.26279004100341663`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.1785774459929227, 
             0.16111801549620744`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-1.8369701987210297`*^-16, 
             1.}, {-0.8660254037844385, -0.5000000000000004}}, 
             0.020399597244776385`]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.2108456426901098, 0.449704316608359}, {
              0.05389744105660561, -0.11831723774049771`}}], 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 
               1.}, {-0.15694820163350415`, 0.4319784456511437}, {
               0.05389744105660561, -0.11831723774049771`}}], 
              0.020399597244776385`]}}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.342112673821968, 0.5498484780566084}, {
              0.35024840579491545`, -0.015493262984004257`}}], 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.008135731972946402, 0.4346582589593875}, {
               0.35024840579491545`, -0.015493262984004257`}}], 
              0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.3998773802431036, 0.19451487958813202`}}, 
             0.020399597244776385`]}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.43544183521659013`, -0.2057454763700204}, {0.2635712704744274,
               0.28664506291006375`}}], 0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
               0.6941548390422734, -0.007609460719911864}, {
               0.2635712704744274, 0.28664506291006375`}}], 
              0.020399597244776385`]}}, 
           {Opacity[0], 
            ArrowBox[
             BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.3564910009434848, -0.24492857149312075`}, {
              0.09782412667541837, 0.26279004100341663`}}], 
             0.020399597244776385`]}, 
           {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
               0.60735852951637, 0.007718612496540625}, {0.09782412667541837, 
               0.26279004100341663`}}], 0.020399597244776385`]}}, 
           {Arrowheads[0.], 
            ArrowBox[{{
             0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.05389744105660561, -0.11831723774049771`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.35024840579491545`, -0.015493262984004257`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
             0.4699306150742213, -0.008583330121452067}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3998773802431036, 0.19451487958813202`}, {
             0.2635712704744274, 0.28664506291006375`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.3998773802431036, 0.19451487958813202`}, {
             0.4699306150742213, -0.008583330121452067}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2635712704744274, 0.28664506291006375`}, {
             0.09782412667541837, 0.26279004100341663`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2635712704744274, 0.28664506291006375`}, {
             0.35024840579491545`, -0.015493262984004257`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.2635712704744274, 0.28664506291006375`}, {
             0.4699306150742213, -0.008583330121452067}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.09782412667541837, 
             0.26279004100341663`}, {-0.1785774459929227, 
             0.16111801549620744`}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.09782412667541837, 0.26279004100341663`}, {
             0.05389744105660561, -0.11831723774049771`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.09782412667541837, 0.26279004100341663`}, {
             0.35024840579491545`, -0.015493262984004257`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.1785774459929227, 
             0.16111801549620744`}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.1785774459929227, 0.16111801549620744`}, {
             0.05389744105660561, -0.11831723774049771`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
             0.05389744105660561, -0.11831723774049771`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.05389744105660561, -0.11831723774049771`}, {
             0.35024840579491545`, -0.015493262984004257`}}, 
             0.020399597244776385`]}, 
           {Arrowheads[0.], 
            ArrowBox[{{0.35024840579491545`, -0.015493262984004257`}, {
             0.4699306150742213, -0.008583330121452067}}, 
             0.020399597244776385`]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {
            DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
            InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
              ImageScaled[{0.49999999999999967, -0.25}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.8660254037844387, -0.4999999999999998}, 
             0.020399597244776385], 
            InsetBox["\<\"b\"\>", {0.8907586010017651, -0.5142797180713432}, 
             ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.3998773802431036, 0.19451487958813202}, 
             0.020399597244776385], 
            InsetBox["\<\"i\"\>", {0.42457677581602776, 0.20885298445315603}, 
             ImageScaled[{-0.14863138708838386, 0.12346670308749708}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.2635712704744274, 0.28664506291006375}, 
             0.020399597244776385], 
            InsetBox["\<\"c\"\>", {0.2860421058106664, 0.3042718309654914}, 
             ImageScaled[{-0.0901071161902035, 0.03710304448864471}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.09782412667541837, 0.26279004100341663}, 
             0.020399597244776385], 
            InsetBox["\<\"e\"\>", {0.0733755020124066, 0.2775516853859163}, 
             ImageScaled[{1.14204588653807, 0.11234412221721207}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.1785774459929227, 0.16111801549620744}, 
             0.020399597244776385], 
            InsetBox["\<\"h\"\>", {-0.20353964048256085, 0.17499354211863483},
              ImageScaled[{1.155532755397994, 0.13561448080321015}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.020399597244776385], 
            InsetBox["\<\"j\"\>", {-0.8907586010017648, -0.5142797180713439}, 
             ImageScaled[{1.149519052838329, 0.875}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.05389744105660561, -0.11831723774049771}, 
             0.020399597244776385], 
            InsetBox["\<\"d\"\>", {0.05323988636799784, -0.14686910308445908},
              ImageScaled[{0.5172680585846269, 1.2498011830830342}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.35024840579491545, -0.015493262984004257}, 
             0.020399597244776385], 
            InsetBox["\<\"f\"\>", {0.34429243973931895, -0.04342474810622422},
              ImageScaled[{0.6564097596107903, 1.2335093640155488}],
             BaseStyle->"Graphics"]}, {
            DiskBox[{0.4699306150742213, -0.008583330121452067}, 
             0.020399597244776385], 
            InsetBox["\<\"g\"\>", {0.49492130760381936, 0.005240803836207047},
              ImageScaled[{-0.15628114307144592, 0.13696410473778708}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->200], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{
          "a", "c", "f", "h", "g", "e", "i", "b", "d", "j"}, {{{1, 8}, {1, 
           9}, {8, 2}, {6, 3}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 
           7}, {8, 9}, {8, 6}, {8, 5}, {8, 4}, {8, 3}, {8, 10}, {2, 7}, {2, 
           9}, {2, 10}, {2, 3}, {9, 10}, {9, 7}, {9, 6}, {6, 5}, {6, 7}, {3, 
           10}, {3, 4}, {5, 4}, {1, 8}, {1, 9}, {8, 2}, {6, 3}}}, {
          EdgeStyle -> {UndirectedEdge["a", "b"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, DirectedEdge["b", "c"] -> Opacity[0], 
             UndirectedEdge["b", "c"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, UndirectedEdge["e", "f"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, UndirectedEdge["a", "d"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, DirectedEdge["a", "d"] -> Opacity[0], 
             DirectedEdge["e", "f"] -> Opacity[0], DirectedEdge["a", "b"] -> 
             Opacity[0]}, GraphLayout -> "SpringElectricalEmbedding", 
           ImageSize -> 200, 
           VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
            0.8660254037844387, -0.4999999999999998}, {0.28160761827716074`, 
            0.22431425822007717`}, {0.1026740557653489, 
            0.47348169454220723`}, {0.019308530660535523`, 
            0.4702538745011674}, {-0.13522165717301965`, 
            0.20817385212941422`}, {-0.8660254037844385, \
-0.5000000000000004}, {0.10979169203138273`, 0.19936784080276504`}, {
            0.06082581421453692, -0.12874539544628424`}, {
            0.32956263207687986`, -0.051265824105860454`}}, 
           VertexLabels -> {Automatic}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.8660254037844387, -0.4999999999999998}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.28160761827716074`,
               0.22431425822007717`}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.1026740557653489, 
              0.47348169454220723`}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.019308530660535523`, 0.4702538745011674}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 
              1.}, {-0.13522165717301965`, 0.20817385212941422`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 
              1.}, {-0.8660254037844385, -0.5000000000000004}}, 
              0.020399597244776385`]}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.18655239649291644`, 0.6177381482735221}, {
               0.10979169203138273`, 0.19936784080276504`}}], 
              0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{-1.8369701987210297`*^-16, 
                1.}, {-0.07676070446153395, 0.5816296925292439}, {
                0.10979169203138273`, 0.19936784080276504`}}], 
               0.020399597244776385`]}}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
               0.21602464331395752`, 0.44562954461431614`}, {
               0.06082581421453692, -0.12874539544628424`}}], 
              0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{-1.8369701987210297`*^-16, 
                1.}, {-0.15519882909942123`, 0.4256250599393998}, {
                0.06082581421453692, -0.12874539544628424`}}], 
               0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.28160761827716074`, 0.22431425822007717`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{
              0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
                0.3729039776104618, -0.2746717162043525}, {
                0.10979169203138273`, 0.19936784080276504`}}], 
               0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.06082581421453692, -0.12874539544628424`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.32956263207687986`, -0.051265824105860454`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.28160761827716074`, 0.22431425822007717`}, {
              0.1026740557653489, 0.47348169454220723`}}, 
              0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{0.28160761827716074`, 0.22431425822007717`}, {
                0.07584712098945698, 
                0.14770033767192073`}, {-0.13522165717301965`, 
                0.20817385212941422`}}], 0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.28160761827716074`, 0.22431425822007717`}, {
              0.10979169203138273`, 0.19936784080276504`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.28160761827716074`, 0.22431425822007717`}, {
              0.32956263207687986`, -0.051265824105860454`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.1026740557653489, 0.47348169454220723`}, {
              0.019308530660535523`, 0.4702538745011674}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.1026740557653489, 0.47348169454220723`}, {
              0.10979169203138273`, 0.19936784080276504`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.019308530660535523`, 
              0.4702538745011674}, {-0.13522165717301965`, 
              0.20817385212941422`}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.019308530660535523`, 0.4702538745011674}, {
              0.10979169203138273`, 0.19936784080276504`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.13522165717301965`, 
              0.20817385212941422`}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.13522165717301965`, 0.20817385212941422`}, {
              0.10979169203138273`, 0.19936784080276504`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.13522165717301965`, 0.20817385212941422`}, {
              0.06082581421453692, -0.12874539544628424`}}, 
              0.020399597244776385`]}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{-0.13522165717301965`, 0.20817385212941422`}, {
               0.07053884011468169, 0.28478777267757033`}, {
               0.28160761827716074`, 0.22431425822007717`}}], 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
              0.06082581421453692, -0.12874539544628424`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.10979169203138273`, 0.19936784080276504`}, {
              0.06082581421453692, -0.12874539544628424`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.10979169203138273`, 0.19936784080276504`}, {
              0.32956263207687986`, -0.051265824105860454`}}, 
              0.020399597244776385`]}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{0.10979169203138273`, 0.19936784080276504`}, {
               0.6029131182053591, -0.025960442992883383`}, {
               0.8660254037844387, -0.4999999999999998}}], 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.06082581421453692, -0.12874539544628424`}, {
              0.32956263207687986`, -0.051265824105860454`}}, 
              0.020399597244776385`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
            0.7]}], {
             DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
             InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
               ImageScaled[{0.49999999999999967, -0.25}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.8660254037844387, -0.4999999999999998}, 
              0.020399597244776385], 
             InsetBox["\<\"c\"\>", {0.8907586010017651, -0.5142797180713432}, 
              ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.28160761827716074, 0.22431425822007717}, 
              0.020399597244776385], 
             InsetBox["\<\"f\"\>", {0.3064826714860862, 0.23834540644968902}, 
              ImageScaled[{-0.15324433624966083, 0.13152769824891863}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.1026740557653489, 0.47348169454220723}, 
              0.020399597244776385], 
             InsetBox["\<\"h\"\>", {0.12889275718168686, 0.48480516966379117},
               ImageScaled[{-0.18852991228570637, 0.20263396312316123}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.019308530660535523, 0.4702538745011674}, 
              0.020399597244776385], 
             InsetBox["\<\"g\"\>", {-0.008375991552450255, 0.4772687602897537},
               ImageScaled[{1.2270238654573755, 0.31578192527491755}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{-0.13522165717301965, 0.20817385212941422}, 
              0.020399597244776385], 
             InsetBox["\<\"e\"\>", {-0.16048572033761457, 0.22149182889781155},
               ImageScaled[{1.1634601355145493, 0.1502563101598316}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
              0.020399597244776385], 
             InsetBox["\<\"i\"\>", {-0.8907586010017648, -0.5142797180713439},
               ImageScaled[{1.149519052838329, 0.875}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.10979169203138273, 0.19936784080276504}, 
              0.020399597244776385], 
             InsetBox["\<\"b\"\>", {0.08782663309150378, 0.18111468823791047},
               ImageScaled[{1.0768249107791845, 0.9793464533138696}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.06082581421453692, -0.12874539544628424}, 
              0.020399597244776385], 
             InsetBox["\<\"d\"\>", {0.06009708074647305, -0.15729553275454838},
               ImageScaled[{0.5191372861255826, 1.249755803098414}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.32956263207687986, -0.051265824105860454}, 
              0.020399597244776385], 
             InsetBox["\<\"j\"\>", {0.35430080634179295, -0.036994730005301665},
               ImageScaled[{-0.1496497551978372, 0.1252264742922864}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None,
      ImageSize->200], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{
          "a", "c", "f", "h", "g", "e", "i", "b", "d", "j"}, {{{2, 6}, {9, 
           3}}, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {8, 9}, {8, 
           6}, {8, 5}, {8, 4}, {8, 3}, {8, 10}, {2, 7}, {2, 9}, {2, 10}, {2, 
           3}, {9, 10}, {9, 7}, {9, 6}, {6, 5}, {6, 7}, {3, 10}, {3, 4}, {5, 
           4}, {1, 8}, {1, 8}, {2, 6}, {9, 3}}}, {
          EdgeStyle -> {UndirectedEdge["a", "b"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, UndirectedEdge["c", "e"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, DirectedEdge["c", "e"] -> Opacity[0], 
             UndirectedEdge["d", "f"] -> {
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0], 
               Thickness[Large]}, DirectedEdge["d", "f"] -> Opacity[0]}, 
           GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 200, 
           VertexCoordinates -> {{-1.8369701987210297`*^-16, 1.}, {
            0.8660254037844387, -0.4999999999999998}, {0.28160761827716074`, 
            0.22431425822007717`}, {0.1026740557653489, 
            0.47348169454220723`}, {0.019308530660535523`, 
            0.4702538745011674}, {-0.13522165717301965`, 
            0.20817385212941422`}, {-0.8660254037844385, \
-0.5000000000000004}, {0.10979169203138273`, 0.19936784080276504`}, {
            0.06082581421453692, -0.12874539544628424`}, {
            0.32956263207687986`, -0.051265824105860454`}}, 
           VertexLabels -> {Automatic}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.8660254037844387, -0.4999999999999998}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.28160761827716074`,
               0.22431425822007717`}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {0.1026740557653489, 
              0.47348169454220723`}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
              0.019308530660535523`, 0.4702538745011674}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 
              1.}, {-0.13522165717301965`, 0.20817385212941422`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1.8369701987210297`*^-16, 
              1.}, {-0.8660254037844385, -0.5000000000000004}}, 
              0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{-1.8369701987210297`*^-16, 1.}, {
                0.18655239649291644`, 0.6177381482735221}, {
                0.10979169203138273`, 0.19936784080276504`}}], 
               0.020399597244776385`]}}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{-1.8369701987210297`*^-16, 
                1.}, {-0.07676070446153395, 0.5816296925292439}, {
                0.10979169203138273`, 0.19936784080276504`}}], 
               0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.28160761827716074`, 0.22431425822007717`}}, 
              0.020399597244776385`]}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
               0.24894923592600368`, -0.31055888875403864`}, \
{-0.13522165717301965`, 0.20817385212941422`}}], 0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{0.8660254037844387, -0.4999999999999998}, {
                0.48185451068541835`, 
                0.018732740883450803`}, {-0.13522165717301965`, 
                0.20817385212941422`}}], 0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{
              0.8660254037844387, -0.4999999999999998}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.06082581421453692, -0.12874539544628424`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {
              0.32956263207687986`, -0.051265824105860454`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.28160761827716074`, 0.22431425822007717`}, {
              0.1026740557653489, 0.47348169454220723`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.28160761827716074`, 0.22431425822007717`}, {
              0.10979169203138273`, 0.19936784080276504`}}, 
              0.020399597244776385`]}, 
            {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[
               BezierCurveBox[{{0.28160761827716074`, 0.22431425822007717`}, {
                0.2292741094949565, 0.011478906562401603`}, {
                0.06082581421453692, -0.12874539544628424`}}], 
               0.020399597244776385`]}}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.28160761827716074`, 0.22431425822007717`}, {
              0.32956263207687986`, -0.051265824105860454`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.1026740557653489, 0.47348169454220723`}, {
              0.019308530660535523`, 0.4702538745011674}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.1026740557653489, 0.47348169454220723`}, {
              0.10979169203138273`, 0.19936784080276504`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.019308530660535523`, 
              0.4702538745011674}, {-0.13522165717301965`, 
              0.20817385212941422`}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.019308530660535523`, 0.4702538745011674}, {
              0.10979169203138273`, 0.19936784080276504`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.13522165717301965`, 
              0.20817385212941422`}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.13522165717301965`, 0.20817385212941422`}, {
              0.10979169203138273`, 0.19936784080276504`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.13522165717301965`, 0.20817385212941422`}, {
              0.06082581421453692, -0.12874539544628424`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, {
              0.06082581421453692, -0.12874539544628424`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.10979169203138273`, 0.19936784080276504`}, {
              0.06082581421453692, -0.12874539544628424`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.10979169203138273`, 0.19936784080276504`}, {
              0.32956263207687986`, -0.051265824105860454`}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.06082581421453692, -0.12874539544628424`}, {
              0.32956263207687986`, -0.051265824105860454`}}, 
              0.020399597244776385`]}, 
            {Opacity[0], 
             ArrowBox[
              BezierCurveBox[{{0.06082581421453692, -0.12874539544628424`}, {
               0.11315932299673961`, 0.08408995621138964}, {
               0.28160761827716074`, 0.22431425822007717`}}], 
              0.020399597244776385`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
            0.7]}], {
             DiskBox[{-1.8369701987210297*^-16, 1.}, 0.020399597244776385], 
             InsetBox["\<\"a\"\>", {-1.734723475976807*^-16, 1.0285594361426869},
               ImageScaled[{0.49999999999999967, -0.25}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.8660254037844387, -0.4999999999999998}, 
              0.020399597244776385], 
             InsetBox["\<\"c\"\>", {0.8907586010017651, -0.5142797180713432}, 
              ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.28160761827716074, 0.22431425822007717}, 
              0.020399597244776385], 
             InsetBox["\<\"f\"\>", {0.3064826714860862, 0.23834540644968902}, 
              ImageScaled[{-0.15324433624966083, 0.13152769824891863}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.1026740557653489, 0.47348169454220723}, 
              0.020399597244776385], 
             InsetBox["\<\"h\"\>", {0.12889275718168686, 0.48480516966379117},
               ImageScaled[{-0.18852991228570637, 0.20263396312316123}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.019308530660535523, 0.4702538745011674}, 
              0.020399597244776385], 
             InsetBox["\<\"g\"\>", {-0.008375991552450255, 0.4772687602897537},
               ImageScaled[{1.2270238654573755, 0.31578192527491755}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{-0.13522165717301965, 0.20817385212941422}, 
              0.020399597244776385], 
             InsetBox["\<\"e\"\>", {-0.16048572033761457, 0.22149182889781155},
               ImageScaled[{1.1634601355145493, 0.1502563101598316}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
              0.020399597244776385], 
             InsetBox["\<\"i\"\>", {-0.8907586010017648, -0.5142797180713439},
               ImageScaled[{1.149519052838329, 0.875}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.10979169203138273, 0.19936784080276504}, 
              0.020399597244776385], 
             InsetBox["\<\"b\"\>", {0.08782663309150378, 0.18111468823791047},
               ImageScaled[{1.0768249107791845, 0.9793464533138696}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.06082581421453692, -0.12874539544628424}, 
              0.020399597244776385], 
             InsetBox["\<\"d\"\>", {0.06009708074647305, -0.15729553275454838},
               ImageScaled[{0.5191372861255826, 1.249755803098414}],
              BaseStyle->"Graphics"]}, {
             DiskBox[{0.32956263207687986, -0.051265824105860454}, 
              0.020399597244776385], 
             InsetBox["\<\"j\"\>", {0.35430080634179295, -0.036994730005301665},
               ImageScaled[{-0.1496497551978372, 0.1252264742922864}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None,
      ImageSize->200]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.949945123112146*^9, {3.949945154759169*^9, 3.9499451621570187`*^9}, 
   3.949945207450893*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"f624746d-682e-4345-9934-49a5fe8f57c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"graphCoefficients", "[", "encodedContributionStrings", 
  "]"}]], "Input",
 CellChangeTimes->{{3.9499449809816523`*^9, 3.94994500055455*^9}, {
  3.949945063333284*^9, 3.949945104659992*^9}, {3.949945177272025*^9, 
  3.949945178354127*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"24072738-b77d-40e7-b89c-1799cad4aa48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.949945178875987*^9, 3.949945211024946*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"c542ad7b-decf-4674-919e-42e329f112f5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extracting \[OpenCurlyDoubleQuote]standard\[CloseCurlyDoubleQuote] \
f-graph expressions", "Section",
 CellChangeTimes->{{3.95094444552577*^9, 
  3.9509444530659723`*^9}},ExpressionUUID->"612d0a8b-1854-4b8d-a5ae-\
9d6b274bfef9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fGraphs", "[", "encodedContributionStrings", "]"}]], "Input",
 CellChangeTimes->{{3.949945184825197*^9, 3.949945189306546*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"402da150-0e4e-4b16-a746-c1c8eedc672a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"e\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"f\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"g\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"g\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"h\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"x", "[", 
      RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"d\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"e\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"f\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}]}]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"x", "[", 
      RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"d\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"e\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"f\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"h\"\>", ",", "\<\"j\"\>"}], "]"}]}]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"x", "[", 
      RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}]], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"j\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "2"], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"h\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"i\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"i\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "4"], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"h\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"e\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"e\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"g\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"h\"\>", ",", "\<\"j\"\>"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"e\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"e\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"g\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"h\"\>", ",", "\<\"j\"\>"}], "]"}]}], ")"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"i\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"j\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "3"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"h\"\>", ",", "\<\"j\"\>"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"e\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"e\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"j\"\>"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}]}], ")"}]}]}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.949945189638302*^9, 3.949945211649398*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"b9c29c67-26a0-48ac-b1b2-6815d50d44b5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Planar projections and amplitude contributions", "Section",
 CellChangeTimes->{{3.950944461342753*^9, 
  3.950944472152635*^9}},ExpressionUUID->"2a4bbaa8-8890-441d-89dc-\
b4fae575aa29"],

Cell[TextData[{
 StyleBox["The function \[OpenCurlyDoubleQuote]dciProjections\
\[CloseCurlyDoubleQuote] will compute, for each ",
  FontSize->18,
  FontWeight->"Regular"],
 StyleBox["f",
  FontSize->18,
  FontWeight->"Regular",
  FontSlant->"Italic"],
 StyleBox["-graph associated with the String (or List of Strings), a list of \
all dihedrally-distinct representatives DCI integrands:",
  FontSize->18,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.950944501039888*^9, 
  3.950944551344865*^9}},ExpressionUUID->"c7fd5ea7-d3b9-4f41-9434-\
e1de35f4e50b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"dciProjections", "[", "egGraphString", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.9509444788818007`*^9, 3.950944489457152*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"b92919c9-b377-414b-8544-50d010c29b0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"c\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"c\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"c\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "3"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "3"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "3"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "3"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"c\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "4"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "4"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"d\"\>"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"c\"\>"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"a\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9509444851723413`*^9, 3.950944489591558*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"e14d464f-2d44-457d-b129-daa0db636487"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13", ",", "13"}], "}"}]], "Output",
 CellChangeTimes->{{3.9509444851723413`*^9, 3.9509444896038723`*^9}},
 CellLabel->"Out[41]=",ExpressionUUID->"8276d1d6-25a6-4b26-a85c-fbc0fbd65cfa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"amplitudeContributingIntegrands", "=", 
  RowBox[{
  "dciProjections", "[", "encodedContributionStrings", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Length", "/@", "#"}], "&"}], "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.949945215610894*^9, 3.949945263598881*^9}, {
  3.95094455767244*^9, 3.950944565782012*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"0d83063a-5e87-4dd5-aef9-eaad161f1e77"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{"{", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", "4"}], "]"}], "2"]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "\"a\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "\"a\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "\"b\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "\"c\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "\"c\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "\"e\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"\"a\"", ",", "\"b\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"\"a\"", ",", "\"d\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"\"b\"", ",", "\"d\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"\"b\"", ",", "\"f\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"\"c\"", ",", "\"e\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"\"c\"", ",", "\"f\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"\"d\"", ",", "\"e\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"\"d\"", ",", "\"f\""}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"\"e\"", ",", "\"f\""}], "]"}]}]], "}"}], "}"}], 
         ",", 
         TemplateBox[{"22"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 FractionBox[
                  RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"a\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"b\""}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "\"a\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", "\"c\""}], "]"}]}], 
                  RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"c\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"d\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"e\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "\"b\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "\"e\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "\"f\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", "\"a\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", "\"f\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"4", ",", "\"a\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"4", ",", "\"d\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"a\"", ",", "\"b\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"a\"", ",", "\"c\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"a\"", ",", "\"d\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"a\"", ",", "\"f\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"b\"", ",", "\"c\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"b\"", ",", "\"e\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"b\"", ",", "\"f\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"c\"", ",", "\"d\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"c\"", ",", "\"e\""}], "]"}]}]], ",", 
                 TemplateBox[{"11"}, "OutputSizeLimit`Skeleton"], ",", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"b\""}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "\"a\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"4", ",", "\"c\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"a\"", ",", "\"b\""}], "]"}]}], 
                  RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"a\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"f\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "\"b\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "\"c\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "\"f\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", "\"b\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"4", ",", "\"a\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"4", ",", "\"b\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"4", ",", "\"e\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"a\"", ",", "\"c\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"a\"", ",", "\"d\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"a\"", ",", "\"e\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"a\"", ",", "\"f\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"b\"", ",", "\"c\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"b\"", ",", "\"d\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"b\"", ",", "\"e\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"c\"", ",", "\"d\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"c\"", ",", "\"f\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"d\"", ",", "\"e\""}], "]"}]}]]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 FractionBox[
                  RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"a\""}], "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "\"c\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", "\"b\""}], "]"}]}], 
                  RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"c\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"d\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"e\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "\"b\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "\"e\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "\"f\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", "\"a\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", "\"f\""}], "]"}], " ", 
                    TemplateBox[{"3"}, "OutputSizeLimit`Skeleton"], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"a\"", ",", "\"c\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"a\"", ",", "\"d\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"a\"", ",", "\"f\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"b\"", ",", "\"c\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"b\"", ",", "\"e\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"b\"", ",", "\"f\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"c\"", ",", "\"d\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"c\"", ",", "\"e\""}], "]"}]}]], ",", 
                 FractionBox[
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], ",", 
                 TemplateBox[{"9"}, "OutputSizeLimit`Skeleton"], ",", 
                 FractionBox[
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], ",", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"c\""}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", 
                    RowBox[{"\"a\"", ",", "\"b\""}], "]"}], "2"]}], 
                  RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"a\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", "\"f\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", "\"b\""}], "]"}], " ", 
                    TemplateBox[{"14"}, "OutputSizeLimit`Skeleton"], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"c\"", ",", "\"f\""}], "]"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"\"d\"", ",", "\"e\""}], "]"}]}]]}], "}"}]}], 
           "}"}]}], "}"}], Short[#, 8]& ], "line" -> 42, "sessionID" -> 
   21737917914966259488, "byteCount" -> 935704, "size" -> 8, "stored" -> 
   False, "expr" -> Missing["NotAvailable", "NewSessionID"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.9499452187713833`*^9, 3.949945263886895*^9}, 
   3.950944567026561*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"dc70e08e-589a-4cb8-bbc3-06a14e7bfc1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "5", "}"}], ",", 
   RowBox[{"{", "8", "}"}], ",", 
   RowBox[{"{", "7", "}"}], ",", 
   RowBox[{"{", "6", "}"}], ",", 
   RowBox[{"{", "5", "}"}], ",", 
   RowBox[{"{", "9", "}"}], ",", 
   RowBox[{"{", "9", "}"}], ",", 
   RowBox[{"{", "9", "}"}], ",", 
   RowBox[{"{", "9", "}"}], ",", 
   RowBox[{"{", "16", "}"}], ",", 
   RowBox[{"{", "7", "}"}], ",", 
   RowBox[{"{", "12", "}"}], ",", 
   RowBox[{"{", "20", "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3"}], "}"}], ",", 
   RowBox[{"{", "5", "}"}], ",", 
   RowBox[{"{", "5", "}"}], ",", 
   RowBox[{"{", "14", "}"}], ",", 
   RowBox[{"{", "9", "}"}], ",", 
   RowBox[{"{", "8", "}"}], ",", 
   RowBox[{"{", "14", "}"}], ",", 
   RowBox[{"{", "13", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "13"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9499452187713833`*^9, 3.949945263886895*^9}, 
   3.9509445670492477`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"6a834b14-f6f6-4e27-833e-9072fb290ca1"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " all dci-projections of a given ",
 StyleBox["f",
  FontSlant->"Italic"],
 "-graph share its coefficient. "
}], "Text",
 CellChangeTimes->{{3.950944572954414*^9, 3.9509445870545588`*^9}},
 FontSize->18,
 FontWeight->"Regular",ExpressionUUID->"04b794e0-5270-4afa-9504-2cc0df2ebc8c"]
}, Open  ]]
},
WindowSize->{1515, 926},
WindowMargins->{{167, Automatic}, {Automatic, 100}},
ShowAutoSpellCheck->False,
IgnoreSpellCheck->True,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, WindowSize -> {808, 911}, 
  WindowMargins -> {{36, Automatic}, {Automatic, 84}}, Visible -> False, 
  FrontEndVersion -> "13.2 for Mac OS X ARM (64-bit) (January 30, 2023)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"cfce1eb6-f7cd-4451-9b11-f9f673ab96ac"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1010, 22, 116, "Text",ExpressionUUID->"a53ca041-1425-4e84-be76-f0d6e77a01b6"],
Cell[1571, 44, 1109, 21, 64, "Text",ExpressionUUID->"b27c656a-12f0-4a0f-bb2e-cfd347c0ed38"],
Cell[CellGroupData[{
Cell[2705, 69, 192, 3, 67, "Section",ExpressionUUID->"6e57557e-d2d5-4018-9dd6-0d0b8a903f9e"],
Cell[2900, 74, 968, 17, 168, "Text",ExpressionUUID->"2c89736a-8f17-4799-96ff-9fcc941e4ca0"],
Cell[3871, 93, 336, 7, 72, "Code",ExpressionUUID->"25077316-8aa4-4ffd-9010-ba76da87189c"],
Cell[4210, 102, 1532, 36, 194, "Text",ExpressionUUID->"92fbc3c9-4817-46c5-b489-199099537527"],
Cell[CellGroupData[{
Cell[5767, 142, 241, 8, 45, "Subsubsection",ExpressionUUID->"85a09f0b-a2bb-4225-ac41-f655cb9489e7"],
Cell[6011, 152, 416, 10, 64, "Text",ExpressionUUID->"6b79031e-05a6-46a6-afa2-0eeac0174243"],
Cell[6430, 164, 225, 4, 30, "Input",ExpressionUUID->"6c7f67e8-2681-4b5e-918f-304b82ab16d9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6704, 174, 184, 3, 67, "Section",ExpressionUUID->"ed47c668-d055-4dcd-85c2-0243186687f3"],
Cell[CellGroupData[{
Cell[6913, 181, 223, 5, 54, "Subsection",ExpressionUUID->"1ccd04d8-2110-4da0-b594-ff1b8dbaec60"],
Cell[7139, 188, 638, 14, 116, "Text",ExpressionUUID->"f0407793-4bce-4862-a8f8-65398d8c7099"],
Cell[CellGroupData[{
Cell[7802, 206, 683, 13, 73, "Input",ExpressionUUID->"5489e3bd-2f37-41bd-b836-d3bcb7fc7c9f"],
Cell[8488, 221, 2506, 47, 455, "Output",ExpressionUUID->"54953970-f199-45af-be92-4adab9130ab0"]
}, Open  ]],
Cell[11009, 271, 479, 9, 64, "Text",ExpressionUUID->"4ba61dab-4d1b-47d3-af66-5e0ebcf8df43"],
Cell[CellGroupData[{
Cell[11513, 284, 163, 3, 45, "Subsubsection",ExpressionUUID->"4c0f85ef-2647-45e8-b13d-bf13a39548bc"],
Cell[CellGroupData[{
Cell[11701, 291, 316, 6, 30, "Input",ExpressionUUID->"fd4d2284-7630-47a0-9d66-3100af9fbe81"],
Cell[12020, 299, 211, 3, 34, "Output",ExpressionUUID->"42fb783f-2445-4a37-9aa5-b39886891057"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12268, 307, 307, 4, 52, "Input",ExpressionUUID->"e75e4139-1956-4add-8840-05adc8284716"],
Cell[12578, 313, 1368, 34, 34, "Output",ExpressionUUID->"063ea5e4-bc1e-4cd3-b5f5-62376750c04b"],
Cell[13949, 349, 4706, 86, 226, "Output",ExpressionUUID->"a2aa2261-e1f5-40d6-b79a-b26d83b2fa6b"]
}, Open  ]],
Cell[18670, 438, 1221, 35, 90, "Text",ExpressionUUID->"c8b7a7b2-8b17-4c32-923e-309efdfd0ba0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19928, 478, 219, 4, 45, "Subsubsection",ExpressionUUID->"476296c1-9383-4903-8595-acbc8574816f"],
Cell[20150, 484, 463, 15, 38, "Text",ExpressionUUID->"e64a8592-745a-4fc5-bf97-53cacf4bad17"],
Cell[CellGroupData[{
Cell[20638, 503, 460, 9, 73, "Input",ExpressionUUID->"e65cdb35-e34c-4c42-9984-8dc513bde4a4"],
Cell[21101, 514, 266, 3, 34, "Output",ExpressionUUID->"23e5b2e8-7575-48fa-97f4-8b96a4083c4c"],
Cell[21370, 519, 913, 25, 34, "Output",ExpressionUUID->"ab65b27d-cc65-46a8-ab9e-80946a61b706"],
Cell[22286, 546, 23558, 459, 212, "Output",ExpressionUUID->"d83e5800-a289-42f7-9b84-74dae8f3799f"]
}, Open  ]],
Cell[45859, 1008, 392, 7, 38, "Text",ExpressionUUID->"3c3574aa-aad5-447f-98de-7a202aa12639"],
Cell[CellGroupData[{
Cell[46276, 1019, 385, 8, 52, "Input",ExpressionUUID->"8003db22-cb06-48c5-9ccd-7b9a9c877695"],
Cell[46664, 1029, 203, 2, 34, "Output",ExpressionUUID->"71b5555b-3c0a-48a6-96f3-c28b88ef9d9f"],
Cell[46870, 1033, 256, 5, 34, "Output",ExpressionUUID->"bd757daf-e1db-4a54-8ddb-cd84406b42f8"]
}, Open  ]],
Cell[47141, 1041, 986, 21, 64, "Text",ExpressionUUID->"e71f106e-0b54-4a01-a3aa-7b6e3170e29c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48164, 1067, 170, 3, 45, "Subsubsection",ExpressionUUID->"1d6704d6-97b6-40dd-a63e-8b505e70aab7"],
Cell[48337, 1072, 351, 9, 38, "Text",ExpressionUUID->"d78f1279-c3c0-4d7c-9bd3-673d4fb69b85"],
Cell[CellGroupData[{
Cell[48713, 1085, 253, 4, 30, "Input",ExpressionUUID->"feaa315e-515a-434e-9e02-c6d8760e98d0"],
Cell[48969, 1091, 6106, 237, 1647, "Output",ExpressionUUID->"f33ebff9-be8b-4baa-bdfb-0125e77b927d"]
}, Closed]],
Cell[55090, 1331, 218, 5, 31, "Text",ExpressionUUID->"c2b15eaf-eb36-4624-8e10-985ddfaf2db5"],
Cell[CellGroupData[{
Cell[55333, 1340, 223, 3, 30, "Input",ExpressionUUID->"8437e8b4-51b7-488a-a0a1-208d9fb03a42"],
Cell[55559, 1345, 196, 4, 34, "Output",ExpressionUUID->"7427407a-05fd-43b4-ac76-85d714dc3071"]
}, Open  ]],
Cell[55770, 1352, 248, 5, 38, "Text",ExpressionUUID->"81be977e-f5d8-4531-ac5f-8de5559d2e9d"],
Cell[CellGroupData[{
Cell[56043, 1361, 268, 4, 30, "Input",ExpressionUUID->"e57945c3-b92a-42ff-96eb-ad291fb989b4"],
Cell[56314, 1367, 1241, 40, 34, "Output",ExpressionUUID->"e3d06a74-db8a-467e-bde3-2b68c27575a1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57628, 1415, 223, 8, 67, "Section",ExpressionUUID->"01b23dfb-1268-4f9f-a2ec-b03a20325aba"],
Cell[CellGroupData[{
Cell[57876, 1427, 243, 4, 30, "Input",ExpressionUUID->"051b3bc6-9c8f-4c3d-a80e-ff2098834fce"],
Cell[58122, 1433, 270435, 5168, 1208, "Output",ExpressionUUID->"f624746d-682e-4345-9934-49a5fe8f57c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328594, 6606, 342, 6, 30, "Input",ExpressionUUID->"24072738-b77d-40e7-b89c-1799cad4aa48"],
Cell[328939, 6614, 1263, 40, 34, "Output",ExpressionUUID->"c542ad7b-decf-4674-919e-42e329f112f5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[330251, 6660, 234, 4, 67, "Section",ExpressionUUID->"612d0a8b-1854-4b8d-a5ae-9d6b274bfef9"],
Cell[CellGroupData[{
Cell[330510, 6668, 230, 3, 30, "Input",ExpressionUUID->"402da150-0e4e-4b16-a746-c1c8eedc672a"],
Cell[330743, 6673, 61076, 1466, 1151, "Output",ExpressionUUID->"b9c29c67-26a0-48ac-b1b2-6815d50d44b5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[391868, 8145, 191, 3, 67, "Section",ExpressionUUID->"2a4bbaa8-8890-441d-89dc-b4fae575aa29"],
Cell[392062, 8150, 567, 16, 38, "Text",ExpressionUUID->"c7fd5ea7-d3b9-4f41-9434-e1de35f4e50b"],
Cell[CellGroupData[{
Cell[392654, 8170, 284, 4, 52, "Input",ExpressionUUID->"b92919c9-b377-414b-8544-50d010c29b0a"],
Cell[392941, 8176, 54676, 1382, 1180, "Output",ExpressionUUID->"e14d464f-2d44-457d-b129-daa0db636487"],
Cell[447620, 9560, 224, 4, 34, "Output",ExpressionUUID->"8276d1d6-25a6-4b26-a85c-fbc0fbd65cfa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[447881, 9569, 446, 10, 52, "Input",ExpressionUUID->"0d83063a-5e87-4dd5-aef9-eaad161f1e77"],
Cell[448330, 9581, 12011, 247, 159, "Output",ExpressionUUID->"dc70e08e-589a-4cb8-bbc3-06a14e7bfc1b"],
Cell[460344, 9830, 1102, 31, 34, "Output",ExpressionUUID->"6a834b14-f6f6-4e27-833e-9072fb290ca1"]
}, Open  ]],
Cell[461461, 9864, 341, 10, 38, "Text",ExpressionUUID->"04b794e0-5270-4afa-9504-2cc0df2ebc8c"]
}, Open  ]]
}
]
*)



==> anc/correlator_tools.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Database and Tools for Planar 4-Point Amplitudes/Correlators in sYM through 12-Loops 
    "The Four-Point Correlator of Planar sYM at Twelve Loops"
       by Jacob Bourjaily, Song He, Canxin Shi, and Yichao Tang
               [arXiv:2503.nnnnn].                                    
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


BeginPackage["CorrelatorTools`"]
Begin["Global`"]


(* ::Section:: *)
(*General Purpose Code*)


niceTime[timeInSec_]:=If[timeInSec<($TimeUnit/100)||Not[NumericQ[timeInSec]]||Precision[timeInSec]==0,"",Block[{measure=Select[Transpose[{(Quotient[Mod[timeInSec,#1],#2]&@@@Partition[{timeInSec 10,3.15569277216`*^7,3600*24.,3600.,60.,1.,10^-3,10.^-6,10.^-9},2,1]),{" years"," days"," hours"," minutes"," seconds"," ms"," \[Mu]s"," ns"}}],#[[1]]>0&]},If[Length[measure]>0,Row[Row[#,""]&/@measure[[1;;Min[2,Length[measure]]]],", "],""]]];

memory:=Block[{used=MemoryInUse[],used2=MemoryInUse[$FrontEnd],unitRules=Thread[Rule[Range[0,5],{"bytes","kB","MB","GB","TB","PB"}]],unit},unit=Floor[Log[Power[2,10],#]]&/@{used,used2};Row[{Row[{(Round[100used/(Power[Power[2,10],unit[[1]]])]/100.),(unit[[1]]/.unitRules)},Spacer[1]],Spacer[10],Row[{"("<>ToString[Round[100used2/(Power[Power[2,10],unit[[2]]])]/100.],(unit[[2]]/.unitRules),"for FrontEnd)"},Spacer[0]]}]]

byteCount[expression_]:=Module[{rawCount=ByteCount[expression],scale},scale=Floor[Log[Power[2,10],rawCount]];Row[{If[scale>0,Round[100rawCount/Power[2,10 scale]]/100.,rawCount],(scale/.{0->"B",1->"kB",2->"MB",3->"GB",4->"TB",6->"PB"})},Spacer[1]]];

randomPermutation[n_Integer]/;n>=1:=Nest[Join[#,(RandomInteger[{1,n-Length[#]},{1}]/.Thread[Rule[Range[n-Length[#]],Complement[Range[n],#]]])]&,{},n];randomPermutation[list_List]:=list[[randomPermutation[Length[list]]]];




(* ::Section:: *)
(*Local/Remote Correlation Function Data (for non-vanishing Contributions)*)


(*Note: this directory can be re-directed to any source. It is not assumed to be populated with files.*)
localDataDirectory=FileNameJoin[{NotebookDirectory[],"local_data"}];


internal`remoteRepository="https://huggingface.co/datasets/shicanxin/12loops/resolve/main/local_data/" ;
internal`apiUrl ="https://huggingface.co/api/datasets/shicanxin/12loops/tree/main/local_data";


checkLocalData:=(If[Not[DirectoryQ[localDataDirectory]],CreateDirectory[localDataDirectory];Print["Created local directory for correlator data: ",localDataDirectory];];Module[{expectedFiles=Join["correlator_contributions_"<>ToString[#]<>".txt"&/@Range[11],"correlator_contributions_12_"<>ToString[#]<>".txt"&/@Range[12]],missingFiles,existingFiles},missingFiles=Select[expectedFiles,Not[FileExistsQ[localDataDirectory<>"/"<>#]]&];If[Length[missingFiles]>0,existingFiles=Check[Import[internal`apiUrl,"JSON"],Print["Download failed.\nPlease check if you need a proxy to access HugggingFace.co. If so, consider using proxy by setting up $DefaultProxyRules. \nFor example: {$DefaultProxyRules[\"UseProxy\"]=Manual, $DefaultProxyRules[\"HTTP\"]={\"127.0.0.1\",7890}, $DefaultProxyRules[\"HTTPS\"]={\"127.0.0.1\",7890}, $DefaultProxyRules[\"Socks\"]={\"127.0.0.1\",7891}}"];Return[$Failed]];existingFiles =FileNameTake[#["path"]]&/@Select[ Association@@@existingFiles,#["type"]=="file"&];missingFiles = Intersection[missingFiles,existingFiles];(Print["The following data files are missing from localDataDirectory:\n",Column@missingFiles,"\n  These will now be downloaded."];Function[{file},Module[{local,t0=AbsoluteTime[]},local=FileNameJoin[{localDataDirectory,file}];URLDownload[internal`remoteRepository<>file,local, FollowRedirects->True];If[AbsoluteTime[]-t0>1,Print["   ",niceTime[AbsoluteTime[]-t0]," required to pull ",file," from remote repository."]];]]/@missingFiles;),(Print["All local files are in place."];)];];);

(*The following command will pull all files related to planar graphs from the remote directory*)
importCompletePlanarData:=(If[Not[DirectoryQ[localDataDirectory]],CreateDirectory[localDataDirectory];Print["Created local directory for planar graph data: ",localDataDirectory];];Module[{expectedFiles=Join["planar_graph_data_"<>ToString[#]<>".txt"&/@Range[12]],missingFiles,existingFiles},missingFiles=Select[expectedFiles,Not[FileExistsQ[localDataDirectory<>"/"<>#]]&];If[Length[missingFiles]>0,existingFiles=Check[Import[internal`apiUrl,"JSON"],Print["Download failed.\nPlease check if you need a proxy to access HugggingFace.co. If so, consider using proxy by setting up $DefaultProxyRules. \nFor example: {$DefaultProxyRules[\"UseProxy\"]=Manual, $DefaultProxyRules[\"HTTP\"]={\"127.0.0.1\",7890}, $DefaultProxyRules[\"HTTPS\"]={\"127.0.0.1\",7890}, $DefaultProxyRules[\"Socks\"]={\"127.0.0.1\",7891}}"];Return[$Failed]];existingFiles =FileNameTake[#["path"]]&/@Select[ Association@@@existingFiles,#["type"]=="file"&];missingFiles = Select[missingFiles,MemberQ[existingFiles,#]&];(Print["The following data files are missing from localDataDirectory:\n",Column@missingFiles,"\n  These will now be downloaded."];Function[{file},Module[{local,t0=AbsoluteTime[]},local=FileNameJoin[{localDataDirectory,file}];URLDownload[internal`remoteRepository<>file,local, FollowRedirects->True];If[AbsoluteTime[]-t0>1,Print["   ",niceTime[AbsoluteTime[]-t0]," required to pull ",file," from remote repository."]];]]/@missingFiles;),(Print["All planar graph data files through 12 loops are in place."];)];];);


(* ::Section:: *)
(*General Graph-Theoretic Tools*)


(*Conversion from graph data encoded as "dial lists" into edge lists*)
dialsToEdges[dialList_List]:=Module[{edgeRules,fullEdgeList},(Join@@(Function[{v,dials},{v,#}&/@Select[dials,OrderedQ[{v,#}]&]]@@@(Transpose[{Sort[DeleteDuplicates[Flatten[dialList]]],dialList}][[1;;-2]])))];

(*Conversion from graph data encoded as "dial lists" into oriented lists of faces*)
dialsToFaces[dialsList_List]:=Module[{dials=dialsList,edgeRules,fullEdgeList},edgeRules=Join@@Function[{a,b},Rule[{#1,a},{a,#2}]&@@@Partition[b,2,1,1]]@@@Transpose[{Sort[DeleteDuplicates[Flatten[dials]]],dials}];fullEdgeList=edgeRules[[All,1]];edgeRules=Association[edgeRules];GatherBy[Sort[DeleteDuplicates[Function[{start},(Function[{term},Sort[Partition[Reverse@term,Length[term],1,1]][[1]]]@DeleteDuplicates[Join@@NestWhile[Append[#,(#[[-1]]/.edgeRules)]&,{start},Length[DeleteDuplicates[#]]==Length[#]&]])]/@fullEdgeList]],Length]];



(* ::Section:: *)
(*Extracting Compressed Correlator Contribution Data*)


(*Extracting compressed contribution data from local data directory*)
correlatorGraphStrings[loop_Integer]/;FileExistsQ[(localDataDirectory<>"/correlator_contributions_"<>ToString[loop]<>".txt")]:=correlatorGraphStrings[loop]=Uncompress[First[ReadList[(localDataDirectory<>"/correlator_contributions_"<>ToString[loop]<>".txt"),String]]];
correlatorGraphStrings[12]:=If[And@@(FileExistsQ[localDataDirectory<>"/correlator_contributions_12_"<>ToString[#]<>".txt"]&/@Range[12]),correlatorGraphStrings[12]=Join@@(Uncompress[First[ReadList[(localDataDirectory<>"/correlator_contributions_12_"<>ToString[#]<>".txt"),String]]]&/@Range[12])];

(*NOTE: please contact the authors for complete planar_graph_data data-sets.*)
planarGraphStrings[loop_Integer]/;FileExistsQ[(localDataDirectory<>"/planar_graph_data_"<>ToString[loop]<>".txt")]:=planarGraphStrings[loop]=Uncompress[First[ReadList[(localDataDirectory<>"/planar_graph_data_"<>ToString[loop]<>".txt"),String]]];



(* ::Section:: *)
(*Interpreting Encoded Graph Data from Strings*)


graphDials[graphString_String]:=Characters/@StringSplit[StringSplit[StringSplit[graphString,"%"][[-1]],"|"][[1]],","];graphDials[{graphStrings__String}]:=graphDials/@{graphStrings};

graphEdges[graphString_String]:=Module[{dials=graphDials[graphString]},If[Head[dials]===List,dialsToEdges[dials],{}]];graphEdges[{graphStrings__String}]:=graphEdges/@{graphStrings};

graphNumerators[graphString_String]:=Function[{numString},Module[{groups=StringSplit[numString,","],anchors,connections},If[Length[groups]==1,{},{anchors,connections}=({Characters[#[[1]]],#[[2;;-1]]}&@groups);If[Not[Length[anchors]===Length[connections]],"?",Sort@(Join@@(Function[{a,b},Sort[{a,#}]&/@Characters[b]]@@@Transpose[{anchors,connections}]))]]]]/@StringSplit[Last[StringSplit[Last[StringSplit[graphString,"%"]],"|"]],";"];graphNumerators[{graphStrings__String}]:=graphNumerators[#]&/@{graphStrings};

graphFaces[graphString_String]:=dialsToFaces[graphDials[graphString]];graphFaces[{graphStrings__String}]:=graphFaces/@{graphStrings};

fGraphs[graphString_String]:=Module[{numberRule={},edges=graphEdges[graphString],nums=graphNumerators[graphString]},Times@@@(x@@@#&/@(nums/.numberRule))/(Times@@x@@@(edges/.numberRule))];fGraphs[{graphStrings__String}]:=fGraphs/@{graphStrings};

coefficientDecodingRule=Association[Join[Thread[Rule[{"a","b","c","d","e","f","g","h","i","j","k","l","m","n","o","p","q","r","s","t","u","v","w","x","y","z","(","[","!","+","$","A","B","C","D","E","F","G","H","I","J","K","L","M","N","O","P","Q","R","S","T","U","V","W","X","Y","Z",")","]","'","-","*"},{1,2,1/2,3/2,5,1/4,3/4,5/4,7/4,5/2,9/4,14,4,3,11/4,1/8,3/8,5/8,7/8,9/8,11/8,13/8,17/8,15/8,19/8,21/8,17/4,7/2,13/4,15/4,27/8,-1,-2,-(1/2),-(3/2),-5,-(1/4),-(3/4),-(5/4),-(7/4),-(5/2),-(9/4),-14,-4,-3,-(11/4),-(1/8),-(3/8),-(5/8),-(7/8),-(9/8),-(11/8),-(13/8),-(17/8),-(15/8),-(19/8),-(21/8),-(17/4),-(7/2),-(13/4),-(15/4),-(27/8)}]],Thread[Rule[ToString/@Range[0,7],{0,25/8,23/8,33/8,-(9/2),57/8,-10,-42}]]]];

graphCoefficients[graphString_String]:=(Characters[StringSplit[Last[StringSplit[graphString,"%"]],"|"][[2]]]/.coefficientDecodingRule);graphCoefficients[{graphStrings__String}]:=graphCoefficients/@{graphStrings};

coefficientCounts[loopNumber_Integer]/;loopNumber<=12:=coefficientCounts[loopNumber]=Module[{coeffs=Flatten[graphCoefficients[correlatorGraphStrings[loopNumber]]]},SortBy[{#,Count[coeffs,#]}&/@DeleteDuplicates[coeffs],{-#[[2]],Abs[#[[1]]]}&]];


(* ::Section:: *)
(*Graph Drawing and Canonicalization*)


denominatorGraph[graphString_String]:=Module[{edges=graphEdges[graphString]},PlanarGraph[UndirectedEdge@@@edges,VertexLabels->Automatic]];denominatorGraph[{graphStrings__String}]:=denominatorGraph/@{graphStrings};

baseGraphAutomorphisms[graphString_String]:=Module[{verts=Sort[DeleteDuplicates[Flatten[graphDials[graphString]]]],base=denominatorGraph[graphString]},Thread[Rule[verts,#]]&/@(verts/.FindGraphIsomorphism[base,base,All])];baseGraphAutomorphisms[{graphStrings__String}]:=baseGraphAutomorphisms/@{graphStrings};

graphAutomorphisms[graphString_String]:=Module[{graphs=decoratedGraphs[graphString],verts=Sort[DeleteDuplicates[Flatten[graphDials[graphString]]]]},(Thread[Rule[verts,#]]&/@(verts/.FindGraphIsomorphism[#,#,All]))&/@graphs];graphAutomorphisms[{graphStrings__String}]:=graphAutomorphisms/@{graphStrings};

graphSymmetryFactors[graphString_String]:=Length/@graphAutomorphisms[graphString];graphSymmetryFactors[{graphStrings__String}]:=graphSymmetryFactors/@{graphStrings};

decoratedGraphs[graphString_String]:=Module[{denEdges=Sort/@graphEdges[graphString],nums=Sort/@#&/@graphNumerators[graphString],parsedEdgeData},parsedEdgeData=Function[{num},{#1,Abs[#2]}&@@@DeleteCases[{#[[1,1]],Total[#[[All,2]]]}&/@GatherBy[Join[{#,1}&/@denEdges,{#,-Count[num,#]-1}&/@DeleteDuplicates[num]],First],{x_,0}]]/@nums;Graph[UndirectedEdge@@@#]&/@Function[{multi},Join@@(Function[{no},If[Last[multi[[no]]]===1,{First[multi[[no]]]},Partition[RotateLeft[Join[Reverse@multi[[no,1]],e[no,#]&/@Range[multi[[no,2]]]]],2,1]]]/@Range[Length[multi]])]/@(parsedEdgeData)];decoratedGraphs[{graphStrings__String}]:=decoratedGraphs/@{graphStrings};

decoratedGraphs[fGraphExpression_]/;Not[Head[fGraphExpression]===List]:=Module[{parsedEdges=DeleteCases[{#[[1,1]],Total[#[[All,2]]]}&/@GatherBy[(fGraphExpression)/.Times->List/.{Power[x[q__],z_]:>{Sort[{q}],-z},x[q__]:>{Sort[{q}],-1}},First],{x_,0}],multi},multi=If[Length[Select[parsedEdges,Last[#]>1&]]==0,Join[Select[parsedEdges,Last[#]===1&],{#1,Abs[#2]+1}&@@@Select[parsedEdges,Last[#]<0&]],Join[Select[parsedEdges,Last[#]===1&],{#1,2Abs[#2]}&@@@Select[parsedEdges,Last[#]<0&],{#1,2Abs[#2]-1}&@@@Select[parsedEdges,Last[#]>1&]]];Graph[UndirectedEdge@@@(Join@@(Function[{no},If[Last[multi[[no]]]===1,{First[multi[[no]]]},Partition[RotateLeft[Join[Reverse@multi[[no,1]],e[no,#]&/@Range[multi[[no,2]]]]],2,1]]]/@Range[Length[multi]]))]];decoratedGraphs[{fGraphExpressions__}]:=decoratedGraphs/@{fGraphExpressions};

canonicalGraphs[graphString_String]:=CanonicalGraph/@decoratedGraphs[graphString];canonicalGraphs[{graphStrings__String}]:=canonicalGraphs/@{graphStrings};

equivalentIntegrandsQ[fGraphExpressionA_,fGraphExpressionB_]:=SameQ@@(CanonicalGraph/@(decoratedGraphs/@{fGraphExpressionA,fGraphExpressionB}));

showContributions[graphString_String]:=Module[{denGraph=denominatorGraph[graphString],numList=graphNumerators[graphString],coords},coords=Thread[Rule[VertexList[denGraph],(VertexCoordinates/.AbsoluteOptions[denGraph])]];Function[{nums},Module[{padding=Join[Join[#]&@Select[DeleteDuplicates@nums,OddQ[Count[nums,#]]&](*,Join[#,#]&@Select[DeleteDuplicates@nums,EvenQ[Count[nums,#]]&]*)]},Graph[Join[EdgeList[denGraph],DirectedEdge@@@Join[padding],UndirectedEdge@@@Join[nums]],VertexLabels->Automatic,VertexCoordinates->coords,EdgeStyle->(Join[UndirectedEdge@@#->{Dashed,Red,Thick}&/@nums,DirectedEdge@@#->Opacity[0]&/@padding]),ImageSize->200,GraphLayout->"SpringElectricalEmbedding"]]]/@(numList)];showContributions[{graphStrings__String}]:=showContributions/@{graphStrings};



(* ::Subsection:: *)
(*Contributions to Amplitudes*)


fourCycles[graphString_String]:=If[Length[StringSplit[First[StringSplit[graphString,"|"]],","]]>5,Module[{faces=graphFaces[graphString],autos=graphAutomorphisms[graphString]},faces={Select[faces,Length[First[#]]==3&],Select[faces,Length[First[#]]==4&]};faces=Join[If[Length[faces[[1]]]==0,{},Function[{a,b},Sort[Partition[(Partition[#,2,1,1]&/@{a,b})/.({{q___,{r1_,r2_},s___},{t___,{r2_,r1_},u___}}:>{s,q,u,t}[[All,1]]),4,1,1]][[1]]]@@@Select[Subsets[faces[[1,1]],{2}],Length[Intersection@@#]==2&]],If[faces[[2]]==={},{},faces[[2,1]]]];Function[{auto},DeleteDuplicates[faces,Sort[Sort/@(#1/.auto)][[1]]===Sort[Sort/@(#2/.auto)][[1]]&]]/@autos],{{Alphabet[][[1;;4]]}}];fourCycles[{graphStrings__String}]:=fourCycles/@{graphStrings};

dciProjections[graphString_String]:=Module[{base=Times@@(x@@@graphEdges[graphString]),argList,nums=Times@@@(x@@@#&/@graphNumerators[graphString]),faces=fourCycles[graphString]},argList=Sort[DeleteDuplicates[Join@@graphEdges[graphString]]];(Function[{direct,face},Module[{newRule=Thread[Rule[DeleteDuplicates[Join[face,argList]],Join[Range[4],Alphabet[][[1;;Length[argList]-4]]]]]},(direct/.x[q__]:>x@@Sort[({q}/.newRule)])]]@@@#&/@(Transpose/@Transpose[{(nums*(Function[{face},Module[{factor=Times@@Join[x@@@Sort/@Partition[face,2,1,1],x@@@(Sort/@(Partition[face,3,1,1][[All,{1,-1}]]))]},factor]]/@#&/@faces)/base),faces}]))];dciProjections[{graphStrings__String}]:=dciProjections/@{graphStrings};



checkLocalData


End[]
EndPackage[]


==> anc/local_data/correlator_contributions_1.txt <==
1:eJxTTMoPSmNkYGAoZgESPpnFJcEyQEZSckqqTiKYSAITyWAipSaxRgEAO0sOEw==

==> anc/local_data/correlator_contributions_2.txt <==
1:eJxTTMoPSmNkYGAoZgESPpnFJcGKQEZScmqKTmJKWrJOYlJaqk5ialqSTmJyWopOUkpqck1ijQIAh1YP3A==

==> anc/local_data/correlator_contributions_3.txt <==
1:eJwNxrkNgEAMBEAj0Qgp2lKIoAKvP11EcIRXPE5Gc/C9cxORuTfXmN9zdsyzAhaVDg02xoQWDeosaDKWLgV/K10TPw==

==> anc/local_data/correlator_contributions_4.txt <==
1:eJwtjTsOwlAMBCPBQaDGVcQF6Kl4J/D6s6aiCOU7PA5Ks1rJO+MrPq88LcuynTue7+07bl1g4aLOFM0K0SBErVzAMoFXiiVjPuZlrL03z2KIBSsbDHQYmiasPSjRQnsSnDpVgHHfsUintDf7xmNRPNi/xfd/Rt+xbuI/xJA45Q==

==> anc/local_data/correlator_contributions_5.txt <==
1:eJw9kDtOxVAMRFMgsQ3oXVDQgBASPRVZwR3/K4pHmcUzDhFNdBV55hz7Ed9fcb9t2+2On8++/exPfEDdZFmGrCiX1QlZWi3IUoF1iEa7mFce63jYnxlS7yyxqGxZFS5oZ4GGMeHKFpSsBF+GPD6OJdhfhuahjLSlD8+Iaa2UhRHwk0gLjaSUGiYKMdH9dbAkNpPq2UXWcswY4p9Vg55qjBjGmGhgfz9XLSMqvTmLjjrdk5tatGi78Y85rkWoOnEWu4TY/jYGnOeUzgKkVv+xuwaZ4+KXlREywKngC1cBInWmy22S5ryAK5dHtTKGMQybE54iXqcDzy/6C0qTlWI=

==> anc/local_data/correlator_contributions_6.txt <==
1:eJx9VLtuVUEMTMFHUEK/LQUKQgogKqocif74ud6GIpT345nxnhAkECmi3Nz1eGY89lv58Riv7+7unl7h17d6+nm8wx+ibuO00HFK+jhnyDg1a4jNNXSVD6sVw3PNEbPyJrc3x3tUavqq/nKOsyyHTK1xZqwhy/E/nT4kEvBigPeQ23k7h3R1AI/Vc6GBZwzRQNOVeGma4wwFmyVAnAIIl/lHtXqw98xa6A3e0iwUOKdPAxVXKIgkBBGlruqP1BypqFs28TzLSFhrywNZZ/euh3gl3KnW3GXY0Iaw6fAIFkwWB+sq4BDIJlyzIuNuDBUaRjJ6e7idgB12fGgNYD+HxVwsD4MK12AzeGk6CVEUQJZCofDggSqkAcwroVpbh2T5YnsK6zkIx0K8aP/gKWe9AbYInelwMWcQ3DBl+gDCCf6YZuM5AcDPMUMJbYAXH+AA3m4KZy0+BIWOweQUkuohzBzf2wKElr34sFk4Jm+rOK0CErTs3j3NFLT1ngGoCCFM64XFw44D6oeymiCd5Ggv/huJzYNEPjMWszoWYXTOmePwhMGV1taABTyfzDNQEngQJ01FB1YEOA8dLwDxAR0FEMeZiukgY4vbwJwgUUwZ4928PC5JiNzxiZp2MJhA5iR6B2jDjkMrIM89IPLe5l9Bx8/xnWTMmYbqPfQJp7Hn2DkMY6JvIQOQSV5gSK+giJHw29m6rIXlmPdQ7figY448vlwHwGiPLc4Z2NLmFleRgdXJPVAy5IERvUSQ4fbdjq89vgqYhOdBZnmFjqPUDhOCxSNFwto6GNUobyBvpBENxdRa6+UFQv5oTPKyYOeRLNwpOoq4cNFp4r53zQmmIqaJMW55mJ8zVYhCR6IZZccq9mZyuZkt49m6Fj6e5ckFxNbVbJZFx8J56ZjMK3Kdp+CRLCcdcAc5u04OCOtmFDM7586d7cedBURLmH3aNa972Tu7WqHXMyN/ZlTKw4ULGEmzkiu6pvf4uYDW5yKYHG+rqG/+PoJIgR+PFyOeEP/HDZEe/tqM/roiJ5F4GBCouMc6cIrI1y9swUEf

==> anc/local_data/correlator_contributions_7.txt <==
1: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

==> anc/local_data/correlator_contributions_8.txt <==
1: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

==> anc/local_data/correlator_contributions_9.txt <==
1: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
